Black Hole Perturbation Theory Meets CFT$_2$: Kerr Compton Amplitudes from Nekrasov-Shatashvili Functions

We present a novel study of Kerr Compton amplitudes in a partial wave basis in terms of the Nekrasov-Shatashvili (NS) function of the confluent Heun equation (CHE). Remarkably, NS-functions enjoy analytic properties and symmetries that are naturally inherited by the Compton amplitudes. Based on this, we characterize the analytic dependence of the Compton phase-shift in the Kerr spin parameter and provide a direct comparison to the standard post-Minkowskian (PM) perturbative approach within General Relativity (GR). We also analyze the universal large frequency behavior of the relevant characteristic exponent of the CHE -- also known as the renormalized angular momentum -- and find agreement with numerical computations. Moreover, we discuss the analytic continuation in the harmonics quantum number $\ell$ of the partial wave, and show that the limit to the physical integer values commutes with the PM expansion of the observables. Finally, we obtain the contributions to the tree level, point-particle, gravitational Compton amplitude in a covariant basis through $O(a_{\text{BH}}^8)$, without the need to take the super-extremal limit for Kerr spin.

==> anc/FNS-beta_lm.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Ancillary file*)


(* ::Text:: *)
(*This is the associated ancillary file for the arXiv submission entitled: Black Hole Perturbation Theory Meets CFT2: Kerr Compton Amplitudes from Nekrasov-Shatasvili Functions. *)
(*By the authors: Yilber Fabian Bautista,  Giulio Bonelli, Cristoforo Iossa,  Alessandro Tanzini, and Zihan Zhou*)
(**)
(*The file contains:*)
(*1) The beta-lm coefficients needed to compute amplitude given in Eq. (29) in version 1 of the arXiv preprint.*)
(*2) The Nekrasov-Shatasvili Function for the Confluent Heun equation up to 9th order in the instanton counting parameter, L. The symbols used here are those given by dictionary of Eq. (6) in version 1 of the arXiv preprint.*)


\[Beta]lm = {\[Beta]lm[1][l_,m_][-2]:>-(( a m)/(l+l^2)),\[Beta]lm[2][l_,m_][-2]:>-(( a^2 (3 l^5+l^6-12 m^2-20 l m^2+l^2 (12-23 m^2)+l^3 (25-6 m^2)-3 l^4 (-5+m^2)))/(2 l^3 (1+l)^3 (-3+4 l+4 l^2))),\[Beta]lm[3][l_,m_][-2]:>( a^3 m (15 l^9+3 l^10-288 m^2-912 l m^2+l^3 (912-864 m^2)+l^4 (1295-437 m^2)+l^6 (345-30 m^2)+l^7 (26-20 m^2)+l^5 (1007-20 m^2)+l^8 (29-5 m^2)-96 l^2 (-3+14 m^2)))/(6 (-1+l) l^5 (1+l)^5 (2+l) (-1+2 l) (3+2 l)),\[Beta]lm[4][l_,m_][-2]:>( a^4 (120 l^19+12 l^20+259200 m^4+578880 l m^4+l^18 (1063-200 m^2)-12960 l^2 m^2 (24+47 m^2)-9 l^17 (-683+200 m^2)-48 l^3 m^2 (14472+79385 m^2)+l^4 (51840+803664 m^2-4274360 m^4)+l^10 (790801-4816934 m^2-234865 m^4)+l^11 (1151906-920050 m^2-159579 m^4)+l^16 (15145-9986 m^2+252 m^4)+4 l^15 (-667-9772 m^2+504 m^4)+l^14 (-54800-56198 m^2+9819 m^4)+l^12 (622384+375026 m^2+30597 m^4)+l^13 (73232+147854 m^2+33453 m^4)+12 l^5 (9648+394582 m^2+75187 m^4)+l^9 (-400515-8927638 m^2+845539 m^4)+2 l^6 (-97272+2818286 m^2+3754877 m^4)+l^8 (-1231901-8116904 m^2+3934323 m^4)+l^7 (-943998-795606 m^2+7974327 m^4)))/(8 (-1+l) l^7 (1+l)^7 (2+l) (-3+2 l) (5+2 l) (-3+4 l+4 l^2)^3),\[Beta]lm[5][l_,m_][-2]:>-(( a^5 m (1680 l^23+140 l^24+43545600 m^4+177085440 l m^4+l^22 (8435-840 m^2)-1155 l^21 (-19+8 m^2)+34560 l^2 m^2 (-1800+4493 m^2)-11520 l^3 m^2 (21960+49211 m^2)+45 l^19 (24125-2220 m^2+184 m^4)+2 l^20 (67891-21165 m^2+414 m^4)+3 l^17 (-529189-1463730 m^2+24609 m^4)+l^18 (3223622-599440 m^2+34423 m^4)+10 l^16 (-2720133-1076606 m^2+49563 m^4)-480 l^6 (-110394-5509192 m^2+1123279 m^4)+2 l^15 (-21129197+6218080 m^2+1680702 m^4)-960 l^4 (-19440+216945 m^2+1819333 m^4)-5 l^13 (-63276523-29543252 m^2+2214318 m^4)+3 l^14 (19089377+33897920 m^2+2249758 m^4)-320 l^5 (-237168-2703159 m^2+6274877 m^4)+160 l^7 (-1863126+19391528 m^2+7673513 m^4)-5 l^11 (-45688357+243800292 m^2+22160412 m^4)-2 l^12 (-256057599+96140485 m^2+33898574 m^4)+l^10 (-547043556-2231789080 m^2+116246231 m^4)+2 l^8 (-448179771+559188000 m^2+860313541 m^4)+l^9 (-1106082889-1492798790 m^2+934354779 m^4)))/(40 (-2+l) (-1+l) l^9 (1+l)^9 (2+l) (3+l) (-3+2 l) (5+2 l) (-3+4 l+4 l^2)^3)),\[Beta]lm[6][l_,m_][-2]:>-(( a^6 (2 (-2+l) l^6 (1+l)^6 (3+l) (-2+l+l^2)^2 (-391910400+l (1+l) (998438400+l (1+l) (540929664+l (1+l) (-2634939072+l (1+l) (822670074+l (1+l) (243459000+l (1+l) (-89913285+l (1+l) (10149093+2 l (1+l) (-236967+16 l (1+l) (479+5 l (1+l)))))))))))-3 l^4 (1+l)^4 (94058496000+l (1+l) (-161243136000+l (1+l) (-523114536960+l (1+l) (1295553761280+l (1+l) (-314739626400+l (1+l) (-1062240134400+l (1+l) (916310379096+l (1+l) (-233867577888+l (1+l) (-12162876126+l (1+l) (15245317965+l (1+l) (-2645595625+l (1+l) (198845477+16 l (1+l) (-407311+l (1+l) (4833+280 l (1+l))))))))))))))) m^2+6 l^2 (1+l)^2 (109734912000+l (1+l) (31352832000+l (1+l) (-1055902417920+l (1+l) (629265438720+l (1+l) (2407024200960+l (1+l) (-2751399509760+l (1+l) (-173243372832+l (1+l) (1314860428800+l (1+l) (-570182767416+l (1+l) (59603885256+l (1+l) (12736343682+l (1+l) (-3425509869+2 l (1+l) (145072150+l (1+l) (-4670821+8 l (1+l) (5147+534 l (1+l)))))))))))))))) m^4-3 (131681894400+l (1+l) (300987187200+l (1+l) (-1296606818304+l (1+l) (-1545617977344+l (1+l) (5017310678016+l (1+l) (663634833408+l (1+l) (-6321473051904+l (1+l) (2719717340928+l (1+l) (1126899387936+l (1+l) (-974130912768+l (1+l) (186985825032+l (1+l) (2426366512+l (1+l) (-3916944778+l (1+l) (397963613+8 l (1+l) (-1658685+2 l (1+l) (6957+880 l (1+l))))))))))))))))) m^6) Gamma[-1+l])/(48 (-2+l) l^10 (1+l)^10 (-5+2 l) (-3+2 l) (5+2 l) (7+2 l) (-2+l+l^2)^2 (-3+4 l (1+l))^5 Gamma[4+l])),\[Beta]lm[7][l_,m_][-2]:>( a^7 m (l^6 (1+l)^6 (-2+l+l^2)^2 (2633637888000+l (1+l) (-2100639744000+l (1+l) (-14716444538880+l (1+l) (14518734451200+l (1+l) (12464669919744+l (1+l) (-8118152840448+l (1+l) (907595507736+l (1+l) (214888731474+l (1+l) (-65730295639+l (1+l) (6976986699+l (1+l) (-355330233+112 l (1+l) (73013+3 l (1+l) (-145+8 l (1+l))))))))))))))-28 l^4 (1+l)^4 (2633637888000+l (1+l) (532998144000+l (1+l) (-22611348910080+l (1+l) (12193398789120+l (1+l) (44153886993408+l (1+l) (-41633841708288+l (1+l) (-3889055128032+l (1+l) (15678902459112+l (1+l) (-5821381078736+l (1+l) (616296057916+l (1+l) (79962975867+l (1+l) (-26582183741+l (1+l) (2723072999+l (1+l) (-130345227+l (1+l) (2845185+8 l (1+l) (-3313+162 l (1+l))))))))))))))))) m^2+7 l^2 (1+l)^2 (18962192793600+l (1+l) (41761972224000+l (1+l) (-168295773413376+l (1+l) (-202551769663488+l (1+l) (559757076609024+l (1+l) (123254257347072+l (1+l) (-581768733519360+l (1+l) (194195052037632+l (1+l) (87630043313408+l (1+l) (-60345962712960+l (1+l) (10984306531136+l (1+l) (-191714937776+l (1+l) (-172109206932+l (1+l) (22625028968+l (1+l) (-1173016791+8 l (1+l) (3287763+2 l (1+l) (-15927+880 l (1+l)))))))))))))))))) m^4-2 (34764020121600+l (1+l) (146091655987200+l (1+l) (-183420588589056+l (1+l) (-980580304650240+l (1+l) (558705619906560+l (1+l) (2073928723743744+l (1+l) (-1199457010676736+l (1+l) (-1202061185144064+l (1+l) (938340268642560+l (1+l) (-13411307825664+l (1+l) (-121863062831552+l (1+l) (32790769287696+l (1+l) (-2392381656432+l (1+l) (-203353188956+l (1+l) (43155125042+l (1+l) (-2499598145+2 l (1+l) (29119323+16 l (1+l) (-17003+1079 l (1+l))))))))))))))))))) m^6) Gamma[-1+l])/(112 (-3+l) (-2+l) l^12 (1+l)^12 (-5+2 l) (-3+2 l) (5+2 l) (7+2 l) (-2+l+l^2)^2 (-3+4 l (1+l))^5 Gamma[5+l]),\[Beta]lm[8][l_,m_][-2]:>( a^8 (767968808140800000 l^8+2256974997258240000 l^9-9202942312611840000 l^10-44400881322108518400 l^11-1008107550294958080 l^12+288754178875923548160 l^13+478346611816999908864 l^14-461237427422151423552 l^15-2369055464461500255216 l^16-2227329746161709208480 l^17+2236249876155088309056 l^18+6832476537369320113848 l^19+4298166466710355410483 l^20-4477120793794958849767 l^21-9210250875204528738671 l^22-3926292117607323977279 l^23+4569830918014986768880 l^24+6510877656655991274440 l^25+1749759008462746903256 l^26-2560707097141838131283 l^27-2503803544054632227221 l^28-333870871020358038457 l^29+799837931162343512109 l^30+528008111741697705042 l^31+9829097223185409588 l^32-139887437660637345760 l^33-62883691334547974744 l^34+4922988488548106026 l^35+14357943447238301897 l^36+4387036588427312335 l^37-808448050469174357 l^38-897468427100837811 l^39-161841796431347328 l^40+58909458626283816 l^41+30994625133905536 l^42+1901660985507761 l^43-1925522955757639 l^44-478653565138175 l^45+21779222284151 l^46+23841745428128 l^47+2168364620972 l^48-474522277280 l^49-89481676064 l^50+7281590784 l^51+3613901952 l^52+466829568 l^53+33848064 l^54+1806336 l^55+64512 l^56-4 l^6 (1+l)^6 (5375781656985600000+l (1+l) (-16455864961105920000+l (1+l) (-25758699815116800000+l (1+l) (145392641857522483200+l (1+l) (-122885530989162024960+l (1+l) (-160748508349466772480+l (1+l) (340115506889780112768+l (1+l) (-191463797527119010080+l (1+l) (-11675561788134027936+l (1+l) (63504517763802334392+l (1+l) (-32964285394923851304+l (1+l) (8162286310895583582+l (1+l) (-897874563902929131+l (1+l) (-40678907156103749+l (1+l) (27694850205144298+l (1+l) (-4159230041610138+l (1+l) (339138762793429+4 l (1+l) (-4104802313983+8 l (1+l) (14442915273+4 l (1+l) (-52924899+2 l (1+l) (74185+5364 l (1+l)))))))))))))))))))))) m^2+2 l^4 (1+l)^4 (48382034912870400000+l (1+l) (-51338714824212480000+l (1+l) (-555878070047784960000+l (1+l) (1026875447254211788800+l (1+l) (1244439102577820405760+l (1+l) (-4156167661969591618560+l (1+l) (1900903000013135631360+l (1+l) (2949460651424858768640+l (1+l) (-3689942134707563033088+l (1+l) (1287170565485587882560+l (1+l) (227883235111791141312+l (1+l) (-330506282167517469024+l (1+l) (116102401078030253160+l (1+l) (-19661836069881206420+l (1+l) (1199917694324922180+l (1+l) (152384432503974859+l (1+l) (-38748542797946353+l (1+l) (3694019255916645+4 l (1+l) (-47770314404507+40 l (1+l) (33996173853+4 l (1+l) (-115332585+2 l (1+l) (-20091+16852 l (1+l))))))))))))))))))))))) m^4-4 l^2 (1+l)^2 (35480158936104960000+l (1+l) (33311927001120768000+l (1+l) (-508836536879505408000+l (1+l) (36192836935971717120+l (1+l) (2529231138930345099264+l (1+l) (-2103830004016496480256+l (1+l) (-3838656705442071883776+l (1+l) (5966260865194004766720+l (1+l) (-698199411536294952960+l (1+l) (-3183691421118114565632+l (1+l) (2207511512542189692288+l (1+l) (-391239990903701041056+l (1+l) (-163118294750651830560+l (1+l) (101479649582307311880+l (1+l) (-23162776500696131184+l (1+l) (2469108189378844614+l (1+l) (-32319196239002679+l (1+l) (-23432543322978399+l (1+l) (2928425237537253+4 l (1+l) (-41923401800627+8 l (1+l) (155526421729+4 l (1+l) (-519956289+2 l (1+l) (-432743+90116 l (1+l)))))))))))))))))))))))) m^6+(65891723738480640000+l (1+l) (193648454764756992000+l (1+l) (-874821149581344768000+l (1+l) (-1741260925411366993920+l (1+l) (5479126420565747367936+l (1+l) (4065504030040503287808+l (1+l) (-16369800966212372398080+l (1+l) (2473237087523493543936+l (1+l) (18103600567958578053120+l (1+l) (-12650201489556353323008+l (1+l) (-2514770464953525202944+l (1+l) (5741067114211778472960+l (1+l) (-2156657198973528632832+l (1+l) (74322845574132028800+l (1+l) (169086132922434333312+l (1+l) (-55204337559605477184+l (1+l) (7867267243477904400+l (1+l) (-438925707628148804+l (1+l) (-22815805156279260+l (1+l) (5249102846398199+4 l (1+l) (-86750434186557+8 l (1+l) (341814346755+4 l (1+l) (-1161983429+170 l (1+l) (-13465+2604 l (1+l))))))))))))))))))))))))) m^8) Gamma[-1+l])/(128 (-3+l) (-2+l) l^14 (1+l)^14 (-7+2 l) (-5+2 l) (-3+2 l)^3 (5+2 l)^3 (7+2 l) (9+2 l) (-2+l+l^2)^2 (-3+4 l (1+l))^7 Gamma[5+l])}


((-1 + 4*a^2 - 4*a0^2 + 4*a1^2)*L*m3)/(-2 + 8*a^2) - 
 ((1 - 4*a^2)^14*L^2*(8*(1 - 4*a^2)^2*a1^2*(-1 + 4*a^2 - 12*m3^2) + 
    (-1 + 4*a^2)^3*(-5 + 4*a^2 + 4*m3^2) + 
    16*a0^4*(-3*(1 - 4*a^2)^2 + 4*(7 + 20*a^2)*m3^2) + 
    16*a1^4*(-3*(1 - 4*a^2)^2 + 4*(7 + 20*a^2)*m3^2) - 
    8*a0^2*((1 - 4*a^2)^2*(1 - 4*a^2 + 12*m3^2) + 
      4*a1^2*(-3*(1 - 4*a^2)^2 + 4*(7 + 20*a^2)*m3^2))))/
  (256*(-1 + a^2)*(-1 + 4*a^2)^17) - 
 ((1 - 4*a^2)^12*(9 - 4*a^2)^4*(a0^2 - a1^2)*L^3*m3*
   ((1 - 4*a^2)^4*(7 - 12*a^2 + 20*m3^2) + 8*(a1 - 4*a^2*a1)^2*
     (5*(1 - 4*a^2)^2 - 4*(17 + 28*a^2)*m3^2) + 
    16*a0^4*(-((1 - 4*a^2)^2*(17 + 28*a^2)) + 4*(29 + 232*a^2 + 144*a^4)*
       m3^2) + 16*a1^4*(-((1 - 4*a^2)^2*(17 + 28*a^2)) + 
      4*(29 + 232*a^2 + 144*a^4)*m3^2) - 
    8*a0^2*(-5*(1 - 4*a^2)^4 + 4*(1 - 4*a^2)^2*(17 + 28*a^2)*m3^2 + 
      4*a1^2*(-((1 - 4*a^2)^2*(17 + 28*a^2)) + 4*(29 + 232*a^2 + 144*a^4)*
         m3^2))))/(48*(-1 + a^2)*(-9 + 4*a^2)^5*(-1 + 4*a^2)^17) - 
 ((1 - 4*a^2)^10*(9 - 13*a^2 + 4*a^4)^4*L^4*
   ((-9 + 4*a^2)*(-1 + 4*a^2)^7*(-33 + 101*a^2 - 72*a^4 + 16*a^6 - 
      8*(19 - 19*a^2 + 12*a^4)*m3^2 + 16*(7 + 5*a^2)*m3^4) - 
    16*(1 - 4*a^2)^6*(-9 + 4*a^2)*a1^2*(-19 + 95*a^2 - 88*a^4 + 48*a^6 - 
      8*(73 - 137*a^2 + 100*a^4)*m3^2 + 144*(-3 + 7*a^2)*m3^4) + 
    32*(a1 - 4*a^2*a1)^4*((1 - 4*a^2)^2*(-1251 + 2815*a^2 - 2984*a^4 + 
        880*a^6) - 8*(-583 - 12913*a^2 + 53420*a^4 - 67632*a^6 + 22848*a^8)*
       m3^2 + 16*(18325 - 15689*a^2 - 20600*a^4 + 13104*a^6)*m3^4) - 
    256*(1 - 4*a^2)^2*a1^6*(9*(1 - 4*a^2)^4*(27 - 75*a^2 + 28*a^4) - 
      8*(1 - 4*a^2)^2*(6935 - 5923*a^2 - 7960*a^4 + 5328*a^6)*m3^2 + 
      16*(26107 + 94061*a^2 - 172812*a^4 - 7696*a^6 + 45760*a^8)*m3^4) + 
    256*a0^8*(9*(1 - 4*a^2)^4*(495 - 427*a^2 - 520*a^4 + 272*a^6) - 
      8*(1 - 4*a^2)^2*(26107 + 94061*a^2 - 172812*a^4 - 7696*a^6 + 45760*a^8)*
       m3^2 + 16*(68687 + 827565*a^2 + 256912*a^4 - 2245664*a^6 + 
        585216*a^8 + 376064*a^10)*m3^4) + 
    256*a1^8*(9*(1 - 4*a^2)^4*(495 - 427*a^2 - 520*a^4 + 272*a^6) - 
      8*(1 - 4*a^2)^2*(26107 + 94061*a^2 - 172812*a^4 - 7696*a^6 + 45760*a^8)*
       m3^2 + 16*(68687 + 827565*a^2 + 256912*a^4 - 2245664*a^6 + 
        585216*a^8 + 376064*a^10)*m3^4) - 
    256*a0^6*(9*(1 - 4*a^2)^6*(27 - 75*a^2 + 28*a^4) - 
      8*(1 - 4*a^2)^4*(6935 - 5923*a^2 - 7960*a^4 + 5328*a^6)*m3^2 + 
      16*(1 - 4*a^2)^2*(26107 + 94061*a^2 - 172812*a^4 - 7696*a^6 + 
        45760*a^8)*m3^4 + 4*a1^2*(9*(1 - 4*a^2)^4*(495 - 427*a^2 - 520*a^4 + 
          272*a^6) - 8*(1 - 4*a^2)^2*(26107 + 94061*a^2 - 172812*a^4 - 
          7696*a^6 + 45760*a^8)*m3^2 + 16*(68687 + 827565*a^2 + 256912*a^4 - 
          2245664*a^6 + 585216*a^8 + 376064*a^10)*m3^4)) + 
    32*a0^4*((1 - 4*a^2)^4*((1 - 4*a^2)^2*(-1251 + 2815*a^2 - 2984*a^4 + 
          880*a^6) - 8*(-583 - 12913*a^2 + 53420*a^4 - 67632*a^6 + 22848*a^8)*
         m3^2 + 16*(18325 - 15689*a^2 - 20600*a^4 + 13104*a^6)*m3^4) + 
      8*(a1 - 4*a^2*a1)^2*(9*(1 - 4*a^2)^4*(27 - 75*a^2 + 28*a^4) - 
        8*(1 - 4*a^2)^2*(6935 - 5923*a^2 - 7960*a^4 + 5328*a^6)*m3^2 + 
        16*(26107 + 94061*a^2 - 172812*a^4 - 7696*a^6 + 45760*a^8)*m3^4) + 
      48*a1^4*(9*(1 - 4*a^2)^4*(495 - 427*a^2 - 520*a^4 + 272*a^6) - 
        8*(1 - 4*a^2)^2*(26107 + 94061*a^2 - 172812*a^4 - 7696*a^6 + 
          45760*a^8)*m3^2 + 16*(68687 + 827565*a^2 + 256912*a^4 - 
          2245664*a^6 + 585216*a^8 + 376064*a^10)*m3^4)) - 
    16*a0^2*((1 - 4*a^2)^6*(-9 + 4*a^2)*(-19 + 95*a^2 - 88*a^4 + 48*a^6 - 
        8*(73 - 137*a^2 + 100*a^4)*m3^2 + 144*(-3 + 7*a^2)*m3^4) + 
      4*(1 - 4*a^2)^4*a1^2*((1 - 4*a^2)^2*(-1503 + 3755*a^2 - 2632*a^4 + 
          560*a^6) - 8*(-1555 - 2437*a^2 + 15260*a^4 - 16368*a^6 + 6720*a^8)*
         m3^2 + 16*(505 - 317*a^2 - 1880*a^4 + 3312*a^6)*m3^4) - 
      16*(1 - 4*a^2)^2*a1^4*(9*(1 - 4*a^2)^4*(27 - 75*a^2 + 28*a^4) - 
        8*(1 - 4*a^2)^2*(6935 - 5923*a^2 - 7960*a^4 + 5328*a^6)*m3^2 + 
        16*(26107 + 94061*a^2 - 172812*a^4 - 7696*a^6 + 45760*a^8)*m3^4) + 
      64*a1^6*(9*(1 - 4*a^2)^4*(495 - 427*a^2 - 520*a^4 + 272*a^6) - 
        8*(1 - 4*a^2)^2*(26107 + 94061*a^2 - 172812*a^4 - 7696*a^6 + 
          45760*a^8)*m3^2 + 16*(68687 + 827565*a^2 + 256912*a^4 - 
          2245664*a^6 + 585216*a^8 + 376064*a^10)*m3^4))))/
  (524288*(-4 + a^2)*(-1 + a^2)^7*(-9 + 4*a^2)^5*(-1 + 4*a^2)^17) - 
 ((1 - 4*a^2)^8*(9 - 13*a^2 + 4*a^4)^4*(571536 - 174105*a^2 + 19273*a^4 - 
    920*a^6 + 16*a^8)*(a0^2 - a1^2)*L^5*m3*
   (-80*(1 - 4*a^2)^6*a1^2*((1 - 4*a^2)^2*(-1229 + 2273*a^2 - 1800*a^4 + 
        336*a^6) - 24*(-995 + 475*a^2 + 3916*a^4 - 6000*a^6 + 1344*a^8)*
       m3^2 + 16*(7739 - 8151*a^2 - 5304*a^4 + 1936*a^6)*m3^4) + 
    32*(a1 - 4*a^2*a1)^4*((1 - 4*a^2)^2*(-29527 + 8415*a^2 + 149484*a^4 - 
        238640*a^6 + 53568*a^8) - 40*(19089 - 248397*a^2 + 640496*a^4 - 
        283104*a^6 - 345600*a^8 + 115456*a^10)*m3^2 + 
      16*(565057 + 1266007*a^2 - 2385156*a^4 - 219952*a^6 + 263744*a^8)*
       m3^4) - 1280*(1 - 4*a^2)^2*a1^6*
     ((1 - 4*a^2)^4*(7739 - 8151*a^2 - 5304*a^4 + 1936*a^6) - 
      8*(1 - 4*a^2)^2*(38335 + 87193*a^2 - 165036*a^4 - 13648*a^6 + 
        19136*a^8)*m3^2 + 48*(34817 + 303155*a^2 + 28352*a^4 - 574880*a^6 + 
        61696*a^8 + 44800*a^10)*m3^4) + 
    256*a0^8*(3*(1 - 4*a^2)^4*(60569 + 131359*a^2 - 244932*a^4 - 27824*a^6 + 
        24128*a^8) - 120*(1 - 4*a^2)^2*(34817 + 303155*a^2 + 28352*a^4 - 
        574880*a^6 + 61696*a^8 + 44800*a^10)*m3^2 + 
      16*(1113363 + 20651309*a^2 + 54167660*a^4 - 45510880*a^6 - 
        66534272*a^8 + 17756416*a^10 + 4578304*a^12)*m3^4) + 
    256*a1^8*(3*(1 - 4*a^2)^4*(60569 + 131359*a^2 - 244932*a^4 - 27824*a^6 + 
        24128*a^8) - 120*(1 - 4*a^2)^2*(34817 + 303155*a^2 + 28352*a^4 - 
        574880*a^6 + 61696*a^8 + 44800*a^10)*m3^2 + 
      16*(1113363 + 20651309*a^2 + 54167660*a^4 - 45510880*a^6 - 
        66534272*a^8 + 17756416*a^10 + 4578304*a^12)*m3^4) + 
    (1 - 4*a^2)^8*(7547 + 2240*a^8 + 49160*m3^2 + 5168*m3^4 - 
      1680*a^6*(9 + 8*m3^2) + 36*a^4*(877 + 2000*m3^2 + 368*m3^4) - 
      a^2*(28339 + 90920*m3^2 + 52016*m3^4)) - 
    256*a0^6*(5*(1 - 4*a^2)^2*((1 - 4*a^2)^4*(7739 - 8151*a^2 - 5304*a^4 + 
          1936*a^6) - 8*(1 - 4*a^2)^2*(38335 + 87193*a^2 - 165036*a^4 - 
          13648*a^6 + 19136*a^8)*m3^2 + 48*(34817 + 303155*a^2 + 28352*a^4 - 
          574880*a^6 + 61696*a^8 + 44800*a^10)*m3^4) + 
      4*a1^2*(3*(1 - 4*a^2)^4*(60569 + 131359*a^2 - 244932*a^4 - 27824*a^6 + 
          24128*a^8) - 120*(1 - 4*a^2)^2*(34817 + 303155*a^2 + 28352*a^4 - 
          574880*a^6 + 61696*a^8 + 44800*a^10)*m3^2 + 
        16*(1113363 + 20651309*a^2 + 54167660*a^4 - 45510880*a^6 - 
          66534272*a^8 + 17756416*a^10 + 4578304*a^12)*m3^4)) + 
    32*a0^4*((1 - 4*a^2)^4*((1 - 4*a^2)^2*(-29527 + 8415*a^2 + 149484*a^4 - 
          238640*a^6 + 53568*a^8) - 40*(19089 - 248397*a^2 + 640496*a^4 - 
          283104*a^6 - 345600*a^8 + 115456*a^10)*m3^2 + 
        16*(565057 + 1266007*a^2 - 2385156*a^4 - 219952*a^6 + 263744*a^8)*
         m3^4) + 40*(a1 - 4*a^2*a1)^2*((1 - 4*a^2)^4*(7739 - 8151*a^2 - 
          5304*a^4 + 1936*a^6) - 8*(1 - 4*a^2)^2*(38335 + 87193*a^2 - 
          165036*a^4 - 13648*a^6 + 19136*a^8)*m3^2 + 
        48*(34817 + 303155*a^2 + 28352*a^4 - 574880*a^6 + 61696*a^8 + 
          44800*a^10)*m3^4) + 48*a1^4*(3*(1 - 4*a^2)^4*(60569 + 131359*a^2 - 
          244932*a^4 - 27824*a^6 + 24128*a^8) - 120*(1 - 4*a^2)^2*
         (34817 + 303155*a^2 + 28352*a^4 - 574880*a^6 + 61696*a^8 + 
          44800*a^10)*m3^2 + 16*(1113363 + 20651309*a^2 + 54167660*a^4 - 
          45510880*a^6 - 66534272*a^8 + 17756416*a^10 + 4578304*a^12)*
         m3^4)) - 16*a0^2*(5*(1 - 4*a^2)^6*
       ((1 - 4*a^2)^2*(-1229 + 2273*a^2 - 1800*a^4 + 336*a^6) - 
        24*(-995 + 475*a^2 + 3916*a^4 - 6000*a^6 + 1344*a^8)*m3^2 + 
        16*(7739 - 8151*a^2 - 5304*a^4 + 1936*a^6)*m3^4) + 
      4*(1 - 4*a^2)^4*a1^2*(3*(1 - 4*a^2)^2*(-10273 + 10585*a^2 + 7156*a^4 - 
          1360*a^6 + 192*a^8) + 40*(11867 - 31855*a^2 + 94416*a^4 - 
          61088*a^6 - 55808*a^8 + 8448*a^10)*m3^2 - 
        16*(161771 + 310301*a^2 - 554028*a^4 - 113936*a^6 + 25792*a^8)*
         m3^4) - 80*(1 - 4*a^2)^2*a1^4*
       ((1 - 4*a^2)^4*(7739 - 8151*a^2 - 5304*a^4 + 1936*a^6) - 
        8*(1 - 4*a^2)^2*(38335 + 87193*a^2 - 165036*a^4 - 13648*a^6 + 
          19136*a^8)*m3^2 + 48*(34817 + 303155*a^2 + 28352*a^4 - 574880*a^6 + 
          61696*a^8 + 44800*a^10)*m3^4) + 
      64*a1^6*(3*(1 - 4*a^2)^4*(60569 + 131359*a^2 - 244932*a^4 - 27824*a^6 + 
          24128*a^8) - 120*(1 - 4*a^2)^2*(34817 + 303155*a^2 + 28352*a^4 - 
          574880*a^6 + 61696*a^8 + 44800*a^10)*m3^2 + 
        16*(1113363 + 20651309*a^2 + 54167660*a^4 - 45510880*a^6 - 
          66534272*a^8 + 17756416*a^10 + 4578304*a^12)*m3^4))))/
  (81920*(-4 + a^2)*(-1 + a^2)^7*(-9 + 4*a^2)^5*(-1 + 4*a^2)^17*
   (-14288400 + 6638769*a^2 - 1178245*a^4 + 100092*a^6 - 4080*a^8 + 
    64*a^10)) - ((1 - 4*a^2)^6*(36 - 61*a^2 + 29*a^4 - 4*a^6)^2*
   (-63504 + 12289*a^2 - 776*a^4 + 16*a^6)*L^6*(-492075 + 21547782*a^2 - 
    419141223*a^4 + 4674602988*a^6 - 31364163200*a^8 + 107011742208*a^10 + 
    135019199488*a^12 - 3852198948864*a^14 + 24077484195840*a^16 - 
    92134610698240*a^18 + 245272166137856*a^20 - 470618281082880*a^22 + 
    654670766800896*a^24 - 654628077174784*a^26 + 462617302794240*a^28 - 
    225825890762752*a^30 + 73643656740864*a^32 - 15152644620288*a^34 + 
    1756641624064*a^36 - 85899345920*a^38 - 24348600*a1^2 + 
    1128985776*a^2*a1^2 - 24088584600*a^4*a1^2 + 313544163232*a^6*a1^2 - 
    2784023787520*a^8*a1^2 + 17876250697728*a^10*a1^2 - 
    85953727029248*a^12*a1^2 + 316714366828544*a^14*a1^2 - 
    909667929686016*a^16*a1^2 + 2064799435325440*a^18*a1^2 - 
    3742003876593664*a^20*a1^2 + 5430020193386496*a^22*a1^2 - 
    6241865099640832*a^24*a1^2 + 5530866147131392*a^26*a1^2 - 
    3635966304583680*a^28*a1^2 + 1706865100587008*a^30*a1^2 - 
    549240417812480*a^32*a1^2 + 114005611905024*a^34*a1^2 - 
    13572096655360*a^36*a1^2 + 687194767360*a^38*a1^2 - 979678800*a1^4 + 
    43910594208*a^2*a1^4 - 906028254096*a^4*a1^4 + 11409328518208*a^6*a1^4 - 
    98021373807360*a^8*a1^4 + 608523021419520*a^10*a1^4 - 
    2820987701030912*a^12*a1^4 + 9953949922443264*a^14*a1^4 - 
    27005527890788352*a^16*a1^4 + 56517025355530240*a^18*a1^4 - 
    90975787470028800*a^20*a1^4 + 111640919358308352*a^22*a1^4 - 
    102906699169398784*a^24*a1^4 + 69850792797929472*a^26*a1^4 - 
    34058318905344000*a^28*a1^4 + 11482482322964480*a^30*a1^4 - 
    2505224358985728*a^32*a1^4 + 311969244512256*a^34*a1^4 - 
    16355235463168*a^36*a1^4 - 2791584000*a1^6 + 130552957440*a^2*a1^6 - 
    2803870352640*a^4*a1^6 + 36615468375040*a^6*a1^6 - 
    324453101670400*a^8*a1^6 + 2061483457167360*a^10*a1^6 - 
    9676993125744640*a^12*a1^6 + 34083990938583040*a^14*a1^6 - 
    90607664438968320*a^16*a1^6 + 181588801250918400*a^18*a1^6 - 
    272578332044820480*a^20*a1^6 + 303193654925721600*a^22*a1^6 - 
    246201450496000000*a^24*a1^6 + 142553169673584640*a^26*a1^6 - 
    56307343373107200*a^28*a1^6 + 14085173448540160*a^30*a1^6 - 
    1958161489592320*a^32*a1^6 + 111325552312320*a^34*a1^6 + 
    111577824000*a1^8 - 4026789987840*a^2*a1^8 + 65232485717760*a^4*a1^8 - 
    625084108753920*a^6*a1^8 + 3927793656422400*a^8*a1^8 - 
    16932984648007680*a^10*a1^8 + 50759412817920000*a^12*a1^8 - 
    104084330655252480*a^14*a1^8 + 135768848266690560*a^16*a1^8 - 
    81205462145433600*a^18*a1^8 - 59394316472156160*a^20*a1^8 + 
    179479472787947520*a^22*a1^8 - 182308017788682240*a^24*a1^8 + 
    101201530564116480*a^26*a1^8 - 31585726365696000*a^28*a1^8 + 
    5083609190891520*a^30*a1^8 - 317483982520320*a^32*a1^8 + 
    443655014400*a1^10 - 15988803784704*a^2*a1^10 + 
    258616910505984*a^4*a1^10 - 2474702168875008*a^6*a1^10 + 
    15541095378124800*a^8*a1^10 - 67137851158167552*a^10*a1^10 + 
    203210094898839552*a^12*a1^10 - 430068408791334912*a^14*a1^10 + 
    622009053383491584*a^16*a1^10 - 581434231687741440*a^18*a1^10 + 
    304344059835580416*a^20*a1^10 - 39642460632121344*a^22*a1^10 - 
    45366025855696896*a^24*a1^10 + 26038892067028992*a^26*a1^10 - 
    5368880918691840*a^28*a1^10 + 380568462163968*a^30*a1^10 - 
    3103457587200*a1^12 + 79412654333952*a^2*a1^12 - 
    853460082585600*a^4*a1^12 + 4896948891009024*a^6*a1^12 - 
    15254808527831040*a^8*a1^12 + 18843536596402176*a^10*a1^12 + 
    32471265168064512*a^12*a1^12 - 165652894530404352*a^14*a1^12 + 
    280061174039445504*a^16*a1^12 - 241460140132270080*a^18*a1^12 + 
    102739590833504256*a^20*a1^12 - 12431143961886720*a^22*a1^12 - 
    5335238439862272*a^24*a1^12 + 1874753224704000*a^26*a1^12 - 
    158741991260160*a^28*a1^12 - 12174300*m3^2 + 564492888*a^2*m3^2 - 
    12044292300*a^4*m3^2 + 156772081616*a^6*m3^2 - 1392011893760*a^8*m3^2 + 
    8938125348864*a^10*m3^2 - 42976863514624*a^12*m3^2 + 
    158357183414272*a^14*m3^2 - 454833964843008*a^16*m3^2 + 
    1032399717662720*a^18*m3^2 - 1871001938296832*a^20*m3^2 + 
    2715010096693248*a^22*m3^2 - 3120932549820416*a^24*m3^2 + 
    2765433073565696*a^26*m3^2 - 1817983152291840*a^28*m3^2 + 
    853432550293504*a^30*m3^2 - 274620208906240*a^32*m3^2 + 
    57002805952512*a^34*m3^2 - 6786048327680*a^36*m3^2 + 
    343597383680*a^38*m3^2 - 2219464800*a1^2*m3^2 + 
    99703320768*a^2*a1^2*m3^2 - 2060539398624*a^4*a1^2*m3^2 + 
    25965485133696*a^6*a1^2*m3^2 - 222941734525440*a^8*a1^2*m3^2 + 
    1380762441283584*a^10*a1^2*m3^2 - 6371173240479744*a^12*a1^2*m3^2 + 
    22312801820049408*a^14*a1^2*m3^2 - 59885091800875008*a^16*a1^2*m3^2 + 
    123552779025776640*a^18*a1^2*m3^2 - 195466478833631232*a^20*a1^2*m3^2 + 
    235264601330024448*a^22*a1^2*m3^2 - 212545290551427072*a^24*a1^2*m3^2 + 
    141372112320331776*a^26*a1^2*m3^2 - 67435944550072320*a^28*a1^2*m3^2 + 
    22165967584886784*a^30*a1^2*m3^2 - 4696933285232640*a^32*a1^2*m3^2 + 
    566832603856896*a^34*a1^2*m3^2 - 28862180229120*a^36*a1^2*m3^2 + 
    1058890176*a1^4*m3^2 + 121877063296*a^2*a1^4*m3^2 - 
    5630808714048*a^4*a1^4*m3^2 + 105122973564672*a^6*a1^4*m3^2 - 
    1151107667338240*a^8*a1^4*m3^2 + 8378908115841024*a^10*a1^4*m3^2 - 
    43029247821496320*a^12*a1^4*m3^2 + 160851682130067456*a^14*a1^4*m3^2 - 
    444643625466593280*a^16*a1^4*m3^2 + 914097589479014400*a^18*a1^4*m3^2 - 
    1395119796168687616*a^20*a1^4*m3^2 + 1568171148762415104*a^22*a1^4*m3^2 - 
    1279350887826849792*a^24*a1^4*m3^2 + 739165254889504768*a^26*a1^4*m3^2 - 
    289782941330964480*a^28*a1^4*m3^2 + 71745543189037056*a^30*a1^4*m3^2 - 
    9860815414886400*a^32*a1^4*m3^2 + 557246236852224*a^34*a1^4*m3^2 + 
    1348964674560*a1^6*m3^2 - 48728483338240*a^2*a1^6*m3^2 + 
    790162447457280*a^4*a1^6*m3^2 - 7579552898396160*a^6*a1^6*m3^2 + 
    47679517589340160*a^8*a1^6*m3^2 - 205800663705845760*a^10*a1^6*m3^2 + 
    617931470988902400*a^12*a1^6*m3^2 - 1271243973092966400*a^14*a1^6*m3^2 + 
    1675694112201768960*a^16*a1^6*m3^2 - 1067479294940282880*a^18*a1^6*m3^2 - 
    536532716544327680*a^20*a1^6*m3^2 + 1892825898135060480*a^22*a1^6*m3^2 - 
    1934932126759649280*a^24*a1^6*m3^2 + 1072505174066462720*a^26*a1^6*m3^2 - 
    335300967153008640*a^28*a1^6*m3^2 + 54251621701386240*a^30*a1^6*m3^2 - 
    3446968953077760*a^32*a1^6*m3^2 + 1995803532288*a1^8*m3^2 - 
    136706314229760*a^2*a1^8*m3^2 + 3071931207552000*a^4*a1^8*m3^2 - 
    35923733116047360*a^6*a1^8*m3^2 + 256551933475061760*a^8*a1^8*m3^2 - 
    1202459521385889792*a^10*a1^8*m3^2 + 3819986402983280640*a^12*a1^8*m3^2 - 
    8286412172820480000*a^14*a1^8*m3^2 + 12089430481305600000*a^16*a1^8*
     m3^2 - 11297573084740976640*a^18*a1^8*m3^2 + 5880865295865741312*a^20*
     a1^8*m3^2 - 709765323816960000*a^22*a1^8*m3^2 - 
    963843006136320000*a^24*a1^8*m3^2 + 557561530401423360*a^26*a1^8*m3^2 - 
    118070798450688000*a^28*a1^8*m3^2 + 8771835046920192*a^30*a1^8*m3^2 - 
    116149999656960*a1^10*m3^2 + 2953423673409536*a^2*a1^10*m3^2 - 
    31391326025932800*a^4*a1^10*m3^2 + 176126011450294272*a^6*a1^10*m3^2 - 
    517152438374236160*a^8*a1^10*m3^2 + 446240814688370688*a^10*a1^10*m3^2 + 
    2048007070480859136*a^12*a1^10*m3^2 - 8006381920390742016*a^14*a1^10*
     m3^2 + 13086929006144520192*a^16*a1^10*m3^2 - 
    11412517626493009920*a^18*a1^10*m3^2 + 5048485511522418688*a^20*a1^10*
     m3^2 - 664473971604848640*a^22*a1^10*m3^2 - 274270624338149376*a^24*
     a1^10*m3^2 + 103824306030510080*a^26*a1^10*m3^2 - 
    9553381655838720*a^28*a1^10*m3^2 + 348384924942336*a1^12*m3^2 - 
    4333178723926016*a^2*a1^12*m3^2 + 8228339562528768*a^4*a1^12*m3^2 + 
    118674382252474368*a^6*a1^12*m3^2 - 784719265331937280*a^8*a1^12*m3^2 + 
    1875401116706930688*a^10*a1^12*m3^2 - 1462491877604327424*a^12*a1^12*
     m3^2 - 1454036958572445696*a^14*a1^12*m3^2 + 3631722844548759552*a^16*
     a1^12*m3^2 - 2656758914623733760*a^18*a1^12*m3^2 + 
    777497520984031232*a^20*a1^12*m3^2 - 21600262409945088*a^22*a1^12*m3^2 - 
    29437723026653184*a^24*a1^12*m3^2 + 3699787907989504*a^26*a1^12*m3^2 + 
    65026800*m3^4 - 2970533088*a^2*m3^4 + 62120722608*a^4*m3^4 - 
    786707024320*a^6*m3^4 + 6724746727680*a^8*m3^4 - 
    40929099611136*a^10*m3^4 + 182299459604480*a^12*m3^4 - 
    601225493790720*a^14*m3^4 + 1468509004824576*a^16*m3^4 - 
    2629682078679040*a^18*m3^4 + 3378725973393408*a^20*m3^4 - 
    2995690653351936*a^22*m3^4 + 1682973053157376*a^24*m3^4 - 
    417631681118208*a^26*m3^4 - 170173315153920*a^28*m3^4 + 
    199749265260544*a^30*m3^4 - 78378858184704*a^32*m3^4 + 
    14276471291904*a^34*m3^4 - 962072674304*a^36*m3^4 - 
    2723932800*a1^2*m3^4 + 127610581248*a^2*a1^2*m3^4 - 
    2745972001920*a^4*a1^2*m3^4 + 35936867974656*a^6*a1^2*m3^4 - 
    319214121338880*a^8*a1^2*m3^4 + 2033768174444544*a^10*a1^2*m3^4 - 
    9576574623842304*a^12*a1^2*m3^4 + 33848535392059392*a^14*a1^2*m3^4 - 
    90332361298280448*a^16*a1^2*m3^4 + 181794905417318400*a^18*a1^2*m3^4 - 
    274025749017526272*a^20*a1^2*m3^4 + 305869312814481408*a^22*a1^2*m3^4 - 
    248809649514479616*a^24*a1^2*m3^4 + 143913580700368896*a^26*a1^2*m3^4 - 
    56629176010014720*a^28*a1^2*m3^4 + 14087295162384384*a^30*a1^2*m3^4 - 
    1946650977239040*a^32*a1^2*m3^4 + 110088601731072*a^34*a1^2*m3^4 + 
    897163649280*a1^4*m3^4 - 32396686615040*a^2*a1^4*m3^4 + 
    525133153670400*a^4*a1^4*m3^4 - 5035367119180800*a^6*a1^4*m3^4 + 
    31664974813306880*a^8*a1^4*m3^4 - 136660214107176960*a^10*a1^4*m3^4 + 
    410515354635141120*a^12*a1^4*m3^4 - 846242627530260480*a^14*a1^4*m3^4 + 
    1123480049119395840*a^16*a1^4*m3^4 - 741974211601367040*a^18*a1^4*m3^4 - 
    290283325908582400*a^20*a1^4*m3^4 + 1170093260396298240*a^22*a1^4*m3^4 - 
    1209963162296647680*a^24*a1^4*m3^4 + 671018642770493440*a^26*a1^4*m3^4 - 
    209219431925022720*a^28*a1^4*m3^4 + 33729838464368640*a^30*a1^4*m3^4 - 
    2131678168350720*a^32*a1^4*m3^4 - 896358297600*a1^6*m3^4 - 
    97315485392896*a^2*a1^6*m3^4 + 3296476387282944*a^4*a1^6*m3^4 - 
    44609355424776192*a^6*a1^6*m3^4 + 342088753766072320*a^8*a1^6*m3^4 - 
    1666173225187934208*a^10*a1^6*m3^4 + 5403319665976934400*a^12*a1^6*m3^4 - 
    11834783075873587200*a^14*a1^6*m3^4 + 17311996446391664640*a^16*a1^6*
     m3^4 - 16152139284244070400*a^18*a1^6*m3^4 + 8375534681923256320*a^20*
     a1^6*m3^4 - 1002425933233127424*a^22*a1^6*m3^4 - 
    1368163953854644224*a^24*a1^6*m3^4 + 789776075495309312*a^26*a1^6*m3^4 - 
    167343951760588800*a^28*a1^6*m3^4 + 12467637225259008*a^30*a1^6*m3^4 - 
    292820654223360*a1^8*m3^4 + 7940807358996480*a^2*a1^8*m3^4 - 
    88458072495206400*a^4*a1^8*m3^4 + 512936158365204480*a^6*a1^8*m3^4 - 
    1540957958104350720*a^8*a1^8*m3^4 + 1374375326291066880*a^10*a1^8*m3^4 + 
    6029968503472128000*a^12*a1^8*m3^4 - 23769008837838766080*a^14*a1^8*
     m3^4 + 38853247618819031040*a^16*a1^8*m3^4 - 33882967061550858240*a^18*
     a1^8*m3^4 + 15024851724470845440*a^20*a1^8*m3^4 - 
    1993181627500462080*a^22*a1^8*m3^4 - 823391423016468480*a^24*a1^8*m3^4 + 
    316538488419778560*a^26*a1^8*m3^4 - 29829063266795520*a^28*a1^8*m3^4 + 
    2450907072921600*a1^10*m3^4 - 30130259382697984*a^2*a1^10*m3^4 + 
    51065549618380800*a^4*a1^10*m3^4 + 887799068710797312*a^6*a1^10*m3^4 - 
    5726141174070640640*a^8*a1^10*m3^4 + 13572565741640613888*a^10*a1^10*
     m3^4 - 10365573746764283904*a^12*a1^10*m3^4 - 
    11226586117199364096*a^14*a1^10*m3^4 + 27453892970227433472*a^16*a1^10*
     m3^4 - 20254522234455982080*a^18*a1^10*m3^4 + 
    6047287777089814528*a^20*a1^10*m3^4 - 198436121959464960*a^22*a1^10*
     m3^4 - 231360164429561856*a^24*a1^10*m3^4 + 30852983470161920*a^26*a1^10*
     m3^4 - 5288281829867520*a1^12*m3^4 - 18920268120326144*a^2*a1^12*m3^4 + 
    445745540743495680*a^4*a1^12*m3^4 - 941705338527940608*a^6*a1^12*m3^4 - 
    2785079786597253120*a^8*a1^12*m3^4 + 10128310172267839488*a^10*a1^12*
     m3^4 - 8650610254905606144*a^12*a1^12*m3^4 - 1800792019153453056*a^14*
     a1^12*m3^4 + 6212599437299023872*a^16*a1^12*m3^4 - 
    3053092642121318400*a^18*a1^12*m3^4 + 424535196264562688*a^20*a1^12*
     m3^4 + 46990464091422720*a^22*a1^12*m3^4 - 11469005789331456*a^24*a1^12*
     m3^4 - 33825600*m3^6 + 1471188096*a^2*m3^6 - 28949175360*a^4*m3^6 + 
    339300200192*a^6*m3^6 - 2619490165760*a^8*m3^6 + 
    13857641361408*a^10*m3^6 - 50209250951168*a^12*m3^6 + 
    117727773261824*a^14*m3^6 - 137651570343936*a^16*m3^6 - 
    103052083200000*a^18*m3^6 + 723708486352896*a^20*m3^6 - 
    1337828944379904*a^22*m3^6 + 1304099509239808*a^24*m3^6 - 
    680205513392128*a^26*m3^6 + 160916318453760*a^28*m3^6 - 
    1060856922112*a^30*m3^6 - 5755256176640*a^32*m3^6 + 
    618475290624*a^34*m3^6 + 189734400*a1^2*m3^6 - 8454011904*a^2*a1^2*m3^6 + 
    165216597504*a^4*a1^2*m3^6 - 1831019010048*a^6*a1^2*m3^6 + 
    12148517683200*a^8*a1^2*m3^6 - 42434816704512*a^10*a1^2*m3^6 - 
    12317401939968*a^12*a1^2*m3^6 + 980791869308928*a^14*a1^2*m3^6 - 
    5638118594052096*a^16*a1^2*m3^6 + 18329455936143360*a^18*a1^2*m3^6 - 
    38708666123157504*a^20*a1^2*m3^6 + 54111453698850816*a^22*a1^2*m3^6 - 
    48847574664216576*a^24*a1^2*m3^6 + 27054802156388352*a^26*a1^2*m3^6 - 
    8641001753149440*a^28*a1^2*m3^6 + 1425276307243008*a^30*a1^2*m3^6 - 
    90709709291520*a^32*a1^2*m3^6 + 1776560108544*a1^4*m3^6 - 
    64010290497536*a^2*a1^4*m3^6 + 1035117645087744*a^4*a1^4*m3^6 - 
    9902905412923392*a^6*a1^4*m3^6 + 62180147518668800*a^8*a1^4*m3^6 - 
    268608768343670784*a^10*a1^4*m3^6 + 813175903620956160*a^12*a1^4*m3^6 - 
    1722095828431011840*a^14*a1^4*m3^6 + 2494227445784248320*a^16*a1^4*m3^6 - 
    2337544510919147520*a^18*a1^4*m3^6 + 1226979052246532096*a^20*a1^4*m3^6 - 
    153829254390349824*a^22*a1^4*m3^6 - 196588046924120064*a^24*a1^4*m3^6 + 
    113885361410670592*a^26*a1^4*m3^6 - 23910512433561600*a^28*a1^4*m3^6 + 
    1744718794850304*a^30*a1^4*m3^6 - 122356914831360*a1^6*m3^6 + 
    3112248982077440*a^2*a1^6*m3^6 - 33098246191104000*a^4*a1^6*m3^6 + 
    185919909232312320*a^6*a1^6*m3^6 - 547662055429898240*a^8*a1^6*m3^6 + 
    483927887881175040*a^10*a1^6*m3^6 + 2112949600816988160*a^12*a1^6*m3^6 - 
    8337687709451550720*a^14*a1^6*m3^6 + 13647051354223411200*a^16*a1^6*
     m3^6 - 11895437906757550080*a^18*a1^6*m3^6 + 5253964693189427200*a^20*
     a1^6*m3^6 - 689336259528622080*a^22*a1^6*m3^6 - 
    284941101217873920*a^24*a1^6*m3^6 + 107573812479918080*a^26*a1^6*m3^6 - 
    9870865638359040*a^28*a1^6*m3^6 + 1922223386345472*a1^8*m3^6 - 
    23731487139201024*a^2*a1^8*m3^6 + 41989453934247936*a^4*a1^8*m3^6 + 
    681248298860347392*a^6*a1^8*m3^6 - 4432509117699194880*a^8*a1^8*m3^6 + 
    10537085104234168320*a^10*a1^8*m3^6 - 8107770628590796800*a^12*a1^8*
     m3^6 - 8521366975744573440*a^14*a1^8*m3^6 + 20990392174211235840*a^16*
     a1^8*m3^6 - 15440778946475458560*a^18*a1^8*m3^6 + 
    4578638930512969728*a^20*a1^8*m3^6 - 142418585799622656*a^22*a1^8*m3^6 - 
    174555528268087296*a^24*a1^8*m3^6 + 22826067551059968*a^26*a1^8*m3^6 - 
    10576563659735040*a1^10*m3^6 - 37840536240652288*a^2*a1^10*m3^6 + 
    891491081486991360*a^4*a1^10*m3^6 - 1883410677055881216*a^6*a1^10*m3^6 - 
    5570159573194506240*a^8*a1^10*m3^6 + 20256620344535678976*a^10*a1^10*
     m3^6 - 17301220509811212288*a^12*a1^10*m3^6 - 
    3601584038306906112*a^14*a1^10*m3^6 + 12425198874598047744*a^16*a1^10*
     m3^6 - 6106185284242636800*a^18*a1^10*m3^6 + 849070392529125376*a^20*
     a1^10*m3^6 + 93980928182845440*a^22*a1^10*m3^6 - 
    22938011578662912*a^24*a1^10*m3^6 + 18926667880464384*a1^12*m3^6 + 
    424282617283084288*a^2*a1^12*m3^6 + 1171869801593438208*a^4*a1^12*m3^6 - 
    3845741528661098496*a^6*a1^12*m3^6 - 2173577436459958272*a^8*a1^12*m3^6 + 
    10139033221812191232*a^10*a1^12*m3^6 - 5798075412114309120*a^12*a1^12*
     m3^6 - 1599880815855009792*a^14*a1^12*m3^6 + 2181638576557522944*a^16*
     a1^12*m3^6 - 512845071104606208*a^18*a1^12*m3^6 - 
    2256421198495744*a^20*a1^12*m3^6 + 8328182105112576*a^22*a1^12*m3^6 + 
    4096*a0^12*(-3*(1 - 4*a^2)^6*(9 - 4*a^2)^2*(3118025 - 2181234*a^2 - 
        12282099*a^4 + 15869804*a^6 - 2759856*a^8 - 1145280*a^10 + 
        197120*a^12) + 4*(1 - 4*a^2)^4*(21263728329 + 75743412790*a^2 - 
        327205324067*a^4 + 180171102964*a^6 + 345785007952*a^8 - 
        453342203072*a^10 + 176109043456*a^12 - 11617092608*a^14 - 
        6136401920*a^16 + 882098176*a^18)*m3^2 - 16*(1 - 4*a^2)^2*
       (80692776945 + 934242595814*a^2 - 618680846363*a^4 - 
        5528045184300*a^6 + 8171477053328*a^8 - 725209102784*a^10 - 
        4547468534016*a^12 + 2701502938112*a^14 - 425224294400*a^16 - 
        39344750592*a^18 + 10937696256*a^20)*m3^4 + 
      64*(72199508211 + 1618509740002*a^2 + 4470328527807*a^4 - 
        14670339693684*a^6 - 8291539903488*a^8 + 38677342307328*a^10 - 
        22117902420480*a^12 - 6103060973568*a^14 + 8322290712576*a^16 - 
        1956348690432*a^18 - 8607563776*a^20 + 31769493504*a^22)*m3^6) - 
    2048*a0^10*(-3*(1 - 4*a^2)^8*(9 - 4*a^2)^2*(891475 - 2808086*a^2 + 
        2392447*a^4 + 186644*a^6 - 449392*a^8 + 59072*a^10) + 
      4*(1 - 4*a^2)^6*(14178466755 - 20242148638*a^2 - 56694610737*a^4 + 
        146125204716*a^6 - 112591343296*a^8 + 28251699072*a^10 + 
        3906279168*a^12 - 2667136000*a^14 + 284712960*a^16)*m3^2 - 
      16*(1 - 4*a^2)^4*(74795748075 + 277229424562*a^2 - 1186324122233*a^4 + 
        645978232204*a^6 + 1297827995824*a^8 - 1716534960704*a^10 + 
        681149138176*a^12 - 48936983552*a^14 - 23902318592*a^16 + 
        3677962240*a^18)*m3^4 + 64*(1 - 4*a^2)^2*(80692776945 + 
        934242595814*a^2 - 618680846363*a^4 - 5528045184300*a^6 + 
        8171477053328*a^8 - 725209102784*a^10 - 4547468534016*a^12 + 
        2701502938112*a^14 - 425224294400*a^16 - 39344750592*a^18 + 
        10937696256*a^20)*m3^6 + 12*a1^2*(-3*(1 - 4*a^2)^6*(9 - 4*a^2)^2*
         (3118025 - 2181234*a^2 - 12282099*a^4 + 15869804*a^6 - 2759856*a^8 - 
          1145280*a^10 + 197120*a^12) + 4*(1 - 4*a^2)^4*
         (21263728329 + 75743412790*a^2 - 327205324067*a^4 + 
          180171102964*a^6 + 345785007952*a^8 - 453342203072*a^10 + 
          176109043456*a^12 - 11617092608*a^14 - 6136401920*a^16 + 
          882098176*a^18)*m3^2 - 16*(1 - 4*a^2)^2*(80692776945 + 
          934242595814*a^2 - 618680846363*a^4 - 5528045184300*a^6 + 
          8171477053328*a^8 - 725209102784*a^10 - 4547468534016*a^12 + 
          2701502938112*a^14 - 425224294400*a^16 - 39344750592*a^18 + 
          10937696256*a^20)*m3^4 + 64*(72199508211 + 1618509740002*a^2 + 
          4470328527807*a^4 - 14670339693684*a^6 - 8291539903488*a^8 + 
          38677342307328*a^10 - 22117902420480*a^12 - 6103060973568*a^14 + 
          8322290712576*a^16 - 1956348690432*a^18 - 8607563776*a^20 + 
          31769493504*a^22)*m3^6)) + 
    768*a0^8*((1 - 4*a^2)^4*(-5*(1 - 4*a^2)^4*(9 - 4*a^2)^2*
         (-358725 + 1148146*a^2 - 979145*a^4 - 589460*a^6 + 1722512*a^8 - 
          750016*a^10 + 78848*a^12) + 4*(1 - 4*a^2)^2*
         (649675629 - 28908538234*a^2 + 150250538049*a^4 - 318276645924*a^6 + 
          316547189264*a^8 - 121015301184*a^10 - 21838607616*a^12 + 
          31150846976*a^14 - 8337739776*a^16 + 697122816*a^18)*m3^2 - 
        80*(4765961169 - 52989532738*a^2 + 134382477653*a^4 + 
          108630558668*a^6 - 867339423504*a^8 + 1291880175552*a^10 - 
          801842406144*a^12 + 167087432704*a^14 + 33410142208*a^16 - 
          18228494336*a^18 + 1896480768*a^20)*m3^4 + 
        64*(39107734911 + 142905416714*a^2 - 613578256789*a^4 + 
          335440146044*a^6 + 663132670576*a^8 - 874406455616*a^10 + 
          344455741696*a^12 - 24057056256*a^14 - 12058374144*a^16 + 
          1814052864*a^18)*m3^6) + 8*(a1 - 4*a^2*a1)^2*
       (-3*(1 - 4*a^2)^6*(9 - 4*a^2)^2*(891475 - 2808086*a^2 + 2392447*a^4 + 
          186644*a^6 - 449392*a^8 + 59072*a^10) + 4*(1 - 4*a^2)^4*
         (14178466755 - 20242148638*a^2 - 56694610737*a^4 + 
          146125204716*a^6 - 112591343296*a^8 + 28251699072*a^10 + 
          3906279168*a^12 - 2667136000*a^14 + 284712960*a^16)*m3^2 - 
        16*(1 - 4*a^2)^2*(74795748075 + 277229424562*a^2 - 
          1186324122233*a^4 + 645978232204*a^6 + 1297827995824*a^8 - 
          1716534960704*a^10 + 681149138176*a^12 - 48936983552*a^14 - 
          23902318592*a^16 + 3677962240*a^18)*m3^4 + 
        64*(80692776945 + 934242595814*a^2 - 618680846363*a^4 - 
          5528045184300*a^6 + 8171477053328*a^8 - 725209102784*a^10 - 
          4547468534016*a^12 + 2701502938112*a^14 - 425224294400*a^16 - 
          39344750592*a^18 + 10937696256*a^20)*m3^6) + 
      80*a1^4*(-3*(1 - 4*a^2)^6*(9 - 4*a^2)^2*(3118025 - 2181234*a^2 - 
          12282099*a^4 + 15869804*a^6 - 2759856*a^8 - 1145280*a^10 + 
          197120*a^12) + 4*(1 - 4*a^2)^4*(21263728329 + 75743412790*a^2 - 
          327205324067*a^4 + 180171102964*a^6 + 345785007952*a^8 - 
          453342203072*a^10 + 176109043456*a^12 - 11617092608*a^14 - 
          6136401920*a^16 + 882098176*a^18)*m3^2 - 16*(1 - 4*a^2)^2*
         (80692776945 + 934242595814*a^2 - 618680846363*a^4 - 
          5528045184300*a^6 + 8171477053328*a^8 - 725209102784*a^10 - 
          4547468534016*a^12 + 2701502938112*a^14 - 425224294400*a^16 - 
          39344750592*a^18 + 10937696256*a^20)*m3^4 + 
        64*(72199508211 + 1618509740002*a^2 + 4470328527807*a^4 - 
          14670339693684*a^6 - 8291539903488*a^8 + 38677342307328*a^10 - 
          22117902420480*a^12 - 6103060973568*a^14 + 8322290712576*a^16 - 
          1956348690432*a^18 - 8607563776*a^20 + 31769493504*a^22)*m3^6)) - 
    256*a0^6*((1 - 4*a^2)^6*(-5*(1 - 4*a^2)^4*(9 - 4*a^2)^2*
         (-26925 + 158258*a^2 - 223857*a^4 + 172476*a^6 - 54896*a^8 + 
          5184*a^10) + 20*(1 - 4*a^2)^2*(-263469663 + 1086252686*a^2 - 
          1534108043*a^4 + 373492572*a^6 + 1332373984*a^8 - 1542289024*a^10 + 
          699023616*a^12 - 141136896*a^14 + 10272768*a^16)*m3^2 - 
        16*(-218837475 - 29010762826*a^2 + 161066491665*a^4 - 
          342889004052*a^6 + 339027539792*a^8 - 128649491520*a^10 - 
          23378705664*a^12 + 33087964160*a^14 - 8859783168*a^16 + 
          743129088*a^18)*m3^4 + 320*(1493614683 - 2144568190*a^2 - 
          5905834905*a^4 + 15252980124*a^6 - 11727940672*a^8 + 
          2933127552*a^10 + 406908672*a^12 - 276468736*a^14 + 29417472*a^16)*
         m3^6) + 4*(1 - 4*a^2)^4*a1^2*(-3*(1 - 4*a^2)^4*(9 - 4*a^2)^2*
         (-1787525 + 5669554*a^2 - 4832393*a^4 - 1476436*a^6 + 4204688*a^8 - 
          1674688*a^10 + 168960*a^12) + 4*(1 - 4*a^2)^2*
         (-3257633637 - 24101534806*a^2 + 170122062951*a^4 - 
          367824890172*a^6 + 357456252272*a^8 - 132949235136*a^10 - 
          24894468864*a^12 + 34492132352*a^14 - 9281974272*a^16 + 
          790413312*a^18)*m3^2 - 16*(14775550515 - 260163460358*a^2 + 
          687344979007*a^4 + 526227530404*a^6 - 4255264341296*a^8 + 
          6310259749696*a^10 - 3933360867584*a^12 + 833872227328*a^14 + 
          164663062528*a^16 - 93619896320*a^18 + 10225582080*a^20)*m3^4 + 
        64*(32268291417 + 125742598982*a^2 - 531913474099*a^4 + 
          285636026276*a^6 + 606257979920*a^8 - 809850554560*a^10 + 
          328931051264*a^12 - 25702798336*a^14 - 11629514752*a^16 + 
          1913765888*a^18)*m3^6) + 16*(1 - 4*a^2)^2*a1^4*
       (-3*(1 - 4*a^2)^6*(9 - 4*a^2)^2*(891475 - 2808086*a^2 + 2392447*a^4 + 
          186644*a^6 - 449392*a^8 + 59072*a^10) + 4*(1 - 4*a^2)^4*
         (14178466755 - 20242148638*a^2 - 56694610737*a^4 + 
          146125204716*a^6 - 112591343296*a^8 + 28251699072*a^10 + 
          3906279168*a^12 - 2667136000*a^14 + 284712960*a^16)*m3^2 - 
        16*(1 - 4*a^2)^2*(74795748075 + 277229424562*a^2 - 
          1186324122233*a^4 + 645978232204*a^6 + 1297827995824*a^8 - 
          1716534960704*a^10 + 681149138176*a^12 - 48936983552*a^14 - 
          23902318592*a^16 + 3677962240*a^18)*m3^4 + 
        64*(80692776945 + 934242595814*a^2 - 618680846363*a^4 - 
          5528045184300*a^6 + 8171477053328*a^8 - 725209102784*a^10 - 
          4547468534016*a^12 + 2701502938112*a^14 - 425224294400*a^16 - 
          39344750592*a^18 + 10937696256*a^20)*m3^6) + 
      320*a1^6*(-3*(1 - 4*a^2)^6*(9 - 4*a^2)^2*(3118025 - 2181234*a^2 - 
          12282099*a^4 + 15869804*a^6 - 2759856*a^8 - 1145280*a^10 + 
          197120*a^12) + 4*(1 - 4*a^2)^4*(21263728329 + 75743412790*a^2 - 
          327205324067*a^4 + 180171102964*a^6 + 345785007952*a^8 - 
          453342203072*a^10 + 176109043456*a^12 - 11617092608*a^14 - 
          6136401920*a^16 + 882098176*a^18)*m3^2 - 16*(1 - 4*a^2)^2*
         (80692776945 + 934242595814*a^2 - 618680846363*a^4 - 
          5528045184300*a^6 + 8171477053328*a^8 - 725209102784*a^10 - 
          4547468534016*a^12 + 2701502938112*a^14 - 425224294400*a^16 - 
          39344750592*a^18 + 10937696256*a^20)*m3^4 + 
        64*(72199508211 + 1618509740002*a^2 + 4470328527807*a^4 - 
          14670339693684*a^6 - 8291539903488*a^8 + 38677342307328*a^10 - 
          22117902420480*a^12 - 6103060973568*a^14 + 8322290712576*a^16 - 
          1956348690432*a^18 - 8607563776*a^20 + 31769493504*a^22)*m3^6)) + 
    16*a0^4*((1 - 4*a^2)^8*(-((9 - 40*a^2 + 16*a^4)^2*(755925 - 2972698*a^2 + 
           6252905*a^4 - 5925460*a^6 + 3017680*a^8 - 735680*a^10 + 
           60928*a^12)) + 4*(16545159 + 2433774202*a^2 - 17512842925*a^4 + 
          51102495708*a^6 - 78866318416*a^8 + 72301898176*a^10 - 
          39919341312*a^12 + 12702397440*a^14 - 2085285888*a^16 + 
          132857856*a^18)*m3^2 - 80*(-700909101 + 2880820186*a^2 - 
          4066753105*a^4 + 1078801188*a^6 + 3316092704*a^8 - 
          3868043648*a^10 + 1747084032*a^12 - 351267840*a^14 + 25411584*a^16)*
         m3^4 + 64*(1734921981 - 6992545922*a^2 + 9850558289*a^4 - 
          4967249100*a^6 - 288257440*a^8 + 1042931584*a^10 - 304297728*a^12 + 
          25998336*a^14)*m3^6) + 16*(1 - 4*a^2)^6*a1^2*
       (-3*(1 - 4*a^2)^4*(9 - 4*a^2)^2*(-27475 + 218446*a^2 - 484623*a^4 + 
          344260*a^6 - 87952*a^8 + 7104*a^10) + 4*(1 - 4*a^2)^2*
         (-1314383715 + 5394036694*a^2 - 7608427231*a^4 + 2548110444*a^6 + 
          3890310752*a^8 - 4657400960*a^10 + 2065906944*a^12 - 
          409125888*a^14 + 29736960*a^16)*m3^2 - 
        16*(-1951864875 - 8147155642*a^2 + 67497333417*a^4 - 
          147284250996*a^6 + 142978183376*a^8 - 54238181952*a^10 - 
          10960581888*a^12 + 15459230720*a^14 - 4284026880*a^16 + 
          380190720*a^18)*m3^4 + 64*(1406632815 - 1094574854*a^2 - 
          10619268021*a^4 + 25028128428*a^6 - 21135195968*a^8 + 
          6029026176*a^10 + 732082944*a^12 - 601932800*a^14 + 71393280*a^16)*
         m3^6) + 32*(a1 - 4*a^2*a1)^4*(-3*(1 - 4*a^2)^4*(9 - 4*a^2)^2*
         (-5356475 + 16937486*a^2 - 14433847*a^4 - 2958444*a^6 + 
          8206192*a^8 - 2948672*a^10 + 281600*a^12) + 
        4*(1 - 4*a^2)^2*(-14979561435 - 9680524522*a^2 + 229736637657*a^4 - 
          516469622916*a^6 + 480183441296*a^8 - 168751036992*a^10 - 
          34062052608*a^12 + 44515988480*a^14 - 12114677760*a^16 + 
          1070284800*a^18)*m3^2 - 16*(-12387215475 - 245810850362*a^2 + 
          733642751233*a^4 + 475451741596*a^6 - 4010966012624*a^8 + 
          5862836365504*a^10 - 3705807378176*a^12 + 829177418752*a^14 + 
          157500116992*a^16 - 101052170240*a^18 + 12455116800*a^20)*m3^4 + 
        64*(11749960935 + 74254145786*a^2 - 286919126029*a^4 + 
          136223666972*a^6 + 435633907952*a^8 - 616182851392*a^10 + 
          282356979968*a^12 - 30640024576*a^14 - 10342936576*a^16 + 
          2212904960*a^18)*m3^6) - 256*(1 - 4*a^2)^2*a1^6*
       (-3*(1 - 4*a^2)^6*(9 - 4*a^2)^2*(891475 - 2808086*a^2 + 2392447*a^4 + 
          186644*a^6 - 449392*a^8 + 59072*a^10) + 4*(1 - 4*a^2)^4*
         (14178466755 - 20242148638*a^2 - 56694610737*a^4 + 
          146125204716*a^6 - 112591343296*a^8 + 28251699072*a^10 + 
          3906279168*a^12 - 2667136000*a^14 + 284712960*a^16)*m3^2 - 
        16*(1 - 4*a^2)^2*(74795748075 + 277229424562*a^2 - 
          1186324122233*a^4 + 645978232204*a^6 + 1297827995824*a^8 - 
          1716534960704*a^10 + 681149138176*a^12 - 48936983552*a^14 - 
          23902318592*a^16 + 3677962240*a^18)*m3^4 + 
        64*(80692776945 + 934242595814*a^2 - 618680846363*a^4 - 
          5528045184300*a^6 + 8171477053328*a^8 - 725209102784*a^10 - 
          4547468534016*a^12 + 2701502938112*a^14 - 425224294400*a^16 - 
          39344750592*a^18 + 10937696256*a^20)*m3^6) + 
      3840*a1^8*(-3*(1 - 4*a^2)^6*(9 - 4*a^2)^2*(3118025 - 2181234*a^2 - 
          12282099*a^4 + 15869804*a^6 - 2759856*a^8 - 1145280*a^10 + 
          197120*a^12) + 4*(1 - 4*a^2)^4*(21263728329 + 75743412790*a^2 - 
          327205324067*a^4 + 180171102964*a^6 + 345785007952*a^8 - 
          453342203072*a^10 + 176109043456*a^12 - 11617092608*a^14 - 
          6136401920*a^16 + 882098176*a^18)*m3^2 - 16*(1 - 4*a^2)^2*
         (80692776945 + 934242595814*a^2 - 618680846363*a^4 - 
          5528045184300*a^6 + 8171477053328*a^8 - 725209102784*a^10 - 
          4547468534016*a^12 + 2701502938112*a^14 - 425224294400*a^16 - 
          39344750592*a^18 + 10937696256*a^20)*m3^4 + 
        64*(72199508211 + 1618509740002*a^2 + 4470328527807*a^4 - 
          14670339693684*a^6 - 8291539903488*a^8 + 38677342307328*a^10 - 
          22117902420480*a^12 - 6103060973568*a^14 + 8322290712576*a^16 - 
          1956348690432*a^18 - 8607563776*a^20 + 31769493504*a^22)*m3^6)) - 
    8*a0^2*(-((1 - 4*a^2)^10*(9 - 4*a^2)^2*(-25 + 4*a^2)*
        (1503 - 7994*a^2 + 13075*a^4 - 25496*a^6 + 21632*a^8 - 8320*a^10 + 
         1280*a^12 - 12*(-11417 + 44222*a^2 - 81093*a^4 + 68112*a^6 - 
           28624*a^8 + 4480*a^10)*m3^2 + 48*(3503 - 20314*a^2 + 27155*a^4 - 
           18936*a^6 + 4272*a^8)*m3^4 - 192*(61 - 214*a^2 - 2167*a^4 + 
           880*a^6)*m3^6)) + 4*(1 - 4*a^2)^8*a1^2*
       (-3*(9 - 40*a^2 + 16*a^4)^2*(385775 - 1632174*a^2 + 2563947*a^4 - 
          2183228*a^6 + 934512*a^8 - 170304*a^10 + 10752*a^12) + 
        4*(186790959 - 94021526*a^2 - 3049174501*a^4 + 10499070204*a^6 - 
          17441429968*a^8 + 16184284096*a^10 - 8802727680*a^12 + 
          2744423424*a^14 - 438792192*a^16 + 27869184*a^18)*m3^2 - 
        16*(-23667705 + 219191282*a^2 - 331968653*a^4 - 901991148*a^6 + 
          2167789216*a^8 - 2143884160*a^10 + 1040078592*a^12 - 
          228178944*a^14 + 18923520*a^16)*m3^4 + 
        64*(1894581 + 6842062*a^2 + 4942313*a^4 - 117631596*a^6 - 
          10818208*a^8 + 79874944*a^10 - 29654784*a^12 + 3314688*a^14)*
         m3^6) - 32*(1 - 4*a^2)^6*a1^4*(-3*(1 - 4*a^2)^4*(9 - 4*a^2)^2*
         (-27475 + 218446*a^2 - 484623*a^4 + 344260*a^6 - 87952*a^8 + 
          7104*a^10) + 4*(1 - 4*a^2)^2*(-1314383715 + 5394036694*a^2 - 
          7608427231*a^4 + 2548110444*a^6 + 3890310752*a^8 - 
          4657400960*a^10 + 2065906944*a^12 - 409125888*a^14 + 29736960*a^16)*
         m3^2 - 16*(-1951864875 - 8147155642*a^2 + 67497333417*a^4 - 
          147284250996*a^6 + 142978183376*a^8 - 54238181952*a^10 - 
          10960581888*a^12 + 15459230720*a^14 - 4284026880*a^16 + 
          380190720*a^18)*m3^4 + 64*(1406632815 - 1094574854*a^2 - 
          10619268021*a^4 + 25028128428*a^6 - 21135195968*a^8 + 
          6029026176*a^10 + 732082944*a^12 - 601932800*a^14 + 71393280*a^16)*
         m3^6) + 128*(1 - 4*a^2)^4*a1^6*(-3*(1 - 4*a^2)^4*(9 - 4*a^2)^2*
         (-1787525 + 5669554*a^2 - 4832393*a^4 - 1476436*a^6 + 4204688*a^8 - 
          1674688*a^10 + 168960*a^12) + 4*(1 - 4*a^2)^2*
         (-3257633637 - 24101534806*a^2 + 170122062951*a^4 - 
          367824890172*a^6 + 357456252272*a^8 - 132949235136*a^10 - 
          24894468864*a^12 + 34492132352*a^14 - 9281974272*a^16 + 
          790413312*a^18)*m3^2 - 16*(14775550515 - 260163460358*a^2 + 
          687344979007*a^4 + 526227530404*a^6 - 4255264341296*a^8 + 
          6310259749696*a^10 - 3933360867584*a^12 + 833872227328*a^14 + 
          164663062528*a^16 - 93619896320*a^18 + 10225582080*a^20)*m3^4 + 
        64*(32268291417 + 125742598982*a^2 - 531913474099*a^4 + 
          285636026276*a^6 + 606257979920*a^8 - 809850554560*a^10 + 
          328931051264*a^12 - 25702798336*a^14 - 11629514752*a^16 + 
          1913765888*a^18)*m3^6) - 768*(1 - 4*a^2)^2*a1^8*
       (-3*(1 - 4*a^2)^6*(9 - 4*a^2)^2*(891475 - 2808086*a^2 + 2392447*a^4 + 
          186644*a^6 - 449392*a^8 + 59072*a^10) + 4*(1 - 4*a^2)^4*
         (14178466755 - 20242148638*a^2 - 56694610737*a^4 + 
          146125204716*a^6 - 112591343296*a^8 + 28251699072*a^10 + 
          3906279168*a^12 - 2667136000*a^14 + 284712960*a^16)*m3^2 - 
        16*(1 - 4*a^2)^2*(74795748075 + 277229424562*a^2 - 
          1186324122233*a^4 + 645978232204*a^6 + 1297827995824*a^8 - 
          1716534960704*a^10 + 681149138176*a^12 - 48936983552*a^14 - 
          23902318592*a^16 + 3677962240*a^18)*m3^4 + 
        64*(80692776945 + 934242595814*a^2 - 618680846363*a^4 - 
          5528045184300*a^6 + 8171477053328*a^8 - 725209102784*a^10 - 
          4547468534016*a^12 + 2701502938112*a^14 - 425224294400*a^16 - 
          39344750592*a^18 + 10937696256*a^20)*m3^6) + 
      3072*a1^10*(-3*(1 - 4*a^2)^6*(9 - 4*a^2)^2*(3118025 - 2181234*a^2 - 
          12282099*a^4 + 15869804*a^6 - 2759856*a^8 - 1145280*a^10 + 
          197120*a^12) + 4*(1 - 4*a^2)^4*(21263728329 + 75743412790*a^2 - 
          327205324067*a^4 + 180171102964*a^6 + 345785007952*a^8 - 
          453342203072*a^10 + 176109043456*a^12 - 11617092608*a^14 - 
          6136401920*a^16 + 882098176*a^18)*m3^2 - 16*(1 - 4*a^2)^2*
         (80692776945 + 934242595814*a^2 - 618680846363*a^4 - 
          5528045184300*a^6 + 8171477053328*a^8 - 725209102784*a^10 - 
          4547468534016*a^12 + 2701502938112*a^14 - 425224294400*a^16 - 
          39344750592*a^18 + 10937696256*a^20)*m3^4 + 
        64*(72199508211 + 1618509740002*a^2 + 4470328527807*a^4 - 
          14670339693684*a^6 - 8291539903488*a^8 + 38677342307328*a^10 - 
          22117902420480*a^12 - 6103060973568*a^14 + 8322290712576*a^16 - 
          1956348690432*a^18 - 8607563776*a^20 + 31769493504*a^22)*m3^6))))/
  (100663296*(-4 + a^2)^3*(-1 + a^2)^7*(-9 + 4*a^2)^5*(-1 + 4*a^2)^17*
   (-14288400 + 6638769*a^2 - 1178245*a^4 + 100092*a^6 - 4080*a^8 + 
    64*a^10)) - ((1 - 4*a^2)^4*(1296 - 145*a^2 + 4*a^4)*
   (36 - 61*a^2 + 29*a^4 - 4*a^6)^2*(a0^2 - a1^2)*L^7*m3*
   ((1 - 4*a^2)^12*(9 - 4*a^2)^2*(2465307 - 12667346*a^2 + 24578591*a^4 - 
      28470952*a^6 + 18132448*a^8 - 5908224*a^10 + 854784*a^12 - 43008*a^14 + 
      28*(1112769 - 3750878*a^2 + 6556925*a^4 - 5302944*a^6 + 2189216*a^8 - 
        372224*a^10 + 20736*a^12)*m3^2 - 112*(94761 + 782842*a^2 - 
        1151419*a^4 + 929448*a^6 - 216112*a^8 + 14080*a^10)*m3^4 + 
      64*(85437 + 653498*a^2 + 522457*a^4 - 220256*a^6 + 17264*a^8)*m3^6) - 
    56*(1 - 4*a^2)^10*(9 - 4*a^2)^2*a1^2*
     (-((1 - 4*a^2)^2*(1112769 - 3750878*a^2 + 6556925*a^4 - 5302944*a^6 + 
         2189216*a^8 - 372224*a^10 + 20736*a^12)) + 
      4*(9799755 - 30810394*a^2 + 3259455*a^4 + 108489552*a^6 - 
        153002272*a^8 + 91895808*a^10 - 18511104*a^12 + 1126400*a^14)*m3^2 - 
      48*(-9163343 + 29787706*a^2 - 29444227*a^4 + 4187128*a^6 + 
        12144128*a^8 - 3691904*a^10 + 262912*a^12)*m3^4 + 
      192*(2241155 - 7232266*a^2 + 6329447*a^4 + 511504*a^6 - 535760*a^8 + 
        46720*a^10)*m3^6) + 112*(1 - 4*a^2)^8*a1^4*
     (-((9 - 40*a^2 + 16*a^4)^2*(9989277 - 30760886*a^2 - 8536503*a^4 + 
         153822096*a^6 - 205151072*a^8 + 125124096*a^10 - 25651968*a^12 + 
         1576960*a^14)) + 4*(-12670519617 + 172427368582*a^2 - 
        806784005101*a^4 + 1760550740648*a^6 - 1919407112544*a^8 + 
        851266097792*a^10 + 246717839360*a^12 - 414942185472*a^14 + 
        159961800704*a^16 - 24644583424*a^18 + 1302659072*a^20)*m3^2 - 
      16*(-26811759177 - 74357756050*a^2 + 739088727883*a^4 - 
        1653634911840*a^6 + 1608832058768*a^8 - 623933966720*a^10 - 
        7652328192*a^12 + 65682821120*a^14 - 14319030272*a^16 + 
        884244480*a^18)*m3^4 + 64*(43428129957 - 82038541118*a^2 - 
        77296611823*a^4 + 265142067960*a^6 - 186022314512*a^8 + 
        39303324416*a^10 + 3963768576*a^12 - 2040940544*a^14 + 
        153817088*a^16)*m3^6) + 256*(a1 - 4*a^2*a1)^6*
     ((1 - 4*a^2)^4*(9 - 4*a^2)^2*(-96172383 + 312755914*a^2 - 
        310833651*a^4 + 46992872*a^6 + 132582656*a^8 - 40596096*a^10 + 
        2898688*a^12) - 28*(1 - 4*a^2)^2*(-8887881555 - 27282716822*a^2 + 
        259506482729*a^4 - 579344338128*a^6 + 564992939632*a^8 - 
        220514954368*a^10 - 2485668096*a^12 + 23421534208*a^14 - 
        5131694080*a^16 + 318996480*a^18)*m3^2 + 
      112*(30114871749 - 554586808006*a^2 + 1735762035633*a^4 - 
        589916428176*a^6 - 4565922621632*a^8 + 7344392911104*a^10 - 
        4189255813632*a^12 + 770419462144*a^14 + 101360222208*a^16 - 
        44350242816*a^18 + 3316711424*a^20)*m3^4 - 
      64*(569790139545 + 1263021486874*a^2 - 6480617507115*a^4 + 
        4288505688744*a^6 + 4208492924080*a^8 - 5370503360256*a^10 + 
        1723464948480*a^12 - 70289954816*a^14 - 39347466240*a^16 + 
        3929800704*a^18)*m3^6) + 1792*(1 - 4*a^2)^4*a1^8*
     (-3*(1 - 4*a^2)^4*(9 - 4*a^2)^2*(-12989697 - 120155450*a^2 + 
        655728147*a^4 - 1061154840*a^6 + 572052832*a^8 + 76389120*a^10 - 
        53068032*a^12 + 4433920*a^14) + 4*(1 - 4*a^2)^2*
       (107500667967 - 1575779801250*a^2 + 4846431581667*a^4 - 
        1584353256480*a^6 - 13159325026624*a^8 + 21218507622912*a^10 - 
        12140673172992*a^12 + 2236218515456*a^14 + 294320652288*a^16 - 
        128411762688*a^18 + 9566879744*a^20)*m3^2 - 
      16*(730827154071 - 4935349637682*a^2 - 10357081602981*a^4 + 
        109139989262624*a^6 - 190258377630912*a^8 + 40955641738752*a^10 + 
        161201824506368*a^12 - 144381655965696*a^14 + 41169405886464*a^16 - 
        1272422072320*a^18 - 972166594560*a^20 + 95391055872*a^22)*m3^4 + 
      64*(870487516773 + 7592485848162*a^2 - 7719112476543*a^4 - 
        32889052042504*a^6 + 48430164079776*a^8 - 5421758054016*a^10 - 
        18181964022784*a^12 + 8702433355776*a^14 - 926991556608*a^16 - 
        100415930368*a^18 + 15731982336*a^20)*m3^6) + 
    14336*(1 - 4*a^2)^2*a1^10*(3*(1 - 4*a^2)^6*(9 - 4*a^2)^2*
       (32580523 - 33293274*a^2 - 90067233*a^4 + 116874448*a^6 - 
        9647328*a^8 - 4717824*a^10 + 517888*a^12) - 
      4*(1 - 4*a^2)^4*(148858295355 + 332989777694*a^2 - 1703748667185*a^4 + 
        1128294909864*a^6 + 1111446169040*a^8 - 1423500861696*a^10 + 
        458850228480*a^12 - 18957899776*a^14 - 10484797440*a^16 + 
        1053425664*a^18)*m3^2 + 16*(1 - 4*a^2)^2*(532822832451 + 
        4680254544526*a^2 - 4736562902585*a^4 - 20415062056920*a^6 + 
        30133833684064*a^8 - 3435498019712*a^10 - 11381671996416*a^12 + 
        5490652149760*a^14 - 592734740480*a^16 - 62958895104*a^18 + 
        10130620416*a^20)*m3^4 - 64*(477628696665 + 8476289273402*a^2 + 
        17110813456933*a^4 - 62534137569688*a^6 - 20726064069952*a^8 + 
        118451554319360*a^10 - 57911222215168*a^12 - 15512130727936*a^14 + 
        15359720407040*a^16 - 2484691664896*a^18 - 64275283968*a^20 + 
        26131038208*a^22)*m3^6) + 4096*a0^12*
     (-15*(1 - 4*a^2)^6*(9 - 4*a^2)^2*(80306347 + 231971510*a^2 - 
        661513281*a^4 - 75029216*a^6 + 588143456*a^8 - 101480448*a^10 - 
        12983552*a^12 + 2023424*a^14) + 28*(1 - 4*a^2)^4*
       (168832342161 + 1456115651818*a^2 - 1491274786979*a^4 - 
        6236994992792*a^6 + 9148165197856*a^8 - 993130017152*a^10 - 
        3400146013184*a^12 + 1605890603008*a^14 - 167128408064*a^16 - 
        18728517632*a^18 + 2800680960*a^20)*m3^2 - 112*(1 - 4*a^2)^2*
       (477628696665 + 8476289273402*a^2 + 17110813456933*a^4 - 
        62534137569688*a^6 - 20726064069952*a^8 + 118451554319360*a^10 - 
        57911222215168*a^12 - 15512130727936*a^14 + 15359720407040*a^16 - 
        2484691664896*a^18 - 64275283968*a^20 + 26131038208*a^22)*m3^4 + 
      64*(2576170273293 + 75571573616530*a^2 + 433922366490105*a^4 - 
        131526735068104*a^6 - 2180240441371248*a^8 + 1359942283120128*a^10 + 
        2039837145002496*a^12 - 1902331610836992*a^14 + 
        125209224978432*a^16 + 247512833458176*a^18 - 57675698864128*a^20 + 
        802055258112*a^22 + 462762803200*a^24)*m3^6) + 
    4096*a1^12*(-15*(1 - 4*a^2)^6*(9 - 4*a^2)^2*(80306347 + 231971510*a^2 - 
        661513281*a^4 - 75029216*a^6 + 588143456*a^8 - 101480448*a^10 - 
        12983552*a^12 + 2023424*a^14) + 28*(1 - 4*a^2)^4*
       (168832342161 + 1456115651818*a^2 - 1491274786979*a^4 - 
        6236994992792*a^6 + 9148165197856*a^8 - 993130017152*a^10 - 
        3400146013184*a^12 + 1605890603008*a^14 - 167128408064*a^16 - 
        18728517632*a^18 + 2800680960*a^20)*m3^2 - 112*(1 - 4*a^2)^2*
       (477628696665 + 8476289273402*a^2 + 17110813456933*a^4 - 
        62534137569688*a^6 - 20726064069952*a^8 + 118451554319360*a^10 - 
        57911222215168*a^12 - 15512130727936*a^14 + 15359720407040*a^16 - 
        2484691664896*a^18 - 64275283968*a^20 + 26131038208*a^22)*m3^4 + 
      64*(2576170273293 + 75571573616530*a^2 + 433922366490105*a^4 - 
        131526735068104*a^6 - 2180240441371248*a^8 + 1359942283120128*a^10 + 
        2039837145002496*a^12 - 1902331610836992*a^14 + 
        125209224978432*a^16 + 247512833458176*a^18 - 57675698864128*a^20 + 
        802055258112*a^22 + 462762803200*a^24)*m3^6) - 
    2048*a0^10*(7*(-3*(1 - 4*a^2)^8*(9 - 4*a^2)^2*(32580523 - 33293274*a^2 - 
          90067233*a^4 + 116874448*a^6 - 9647328*a^8 - 4717824*a^10 + 
          517888*a^12) + 4*(1 - 4*a^2)^6*(148858295355 + 332989777694*a^2 - 
          1703748667185*a^4 + 1128294909864*a^6 + 1111446169040*a^8 - 
          1423500861696*a^10 + 458850228480*a^12 - 18957899776*a^14 - 
          10484797440*a^16 + 1053425664*a^18)*m3^2 - 16*(1 - 4*a^2)^4*
         (532822832451 + 4680254544526*a^2 - 4736562902585*a^4 - 
          20415062056920*a^6 + 30133833684064*a^8 - 3435498019712*a^10 - 
          11381671996416*a^12 + 5490652149760*a^14 - 592734740480*a^16 - 
          62958895104*a^18 + 10130620416*a^20)*m3^4 + 64*(1 - 4*a^2)^2*
         (477628696665 + 8476289273402*a^2 + 17110813456933*a^4 - 
          62534137569688*a^6 - 20726064069952*a^8 + 118451554319360*a^10 - 
          57911222215168*a^12 - 15512130727936*a^14 + 15359720407040*a^16 - 
          2484691664896*a^18 - 64275283968*a^20 + 26131038208*a^22)*m3^6) + 
      12*a1^2*(-15*(1 - 4*a^2)^6*(9 - 4*a^2)^2*(80306347 + 231971510*a^2 - 
          661513281*a^4 - 75029216*a^6 + 588143456*a^8 - 101480448*a^10 - 
          12983552*a^12 + 2023424*a^14) + 28*(1 - 4*a^2)^4*
         (168832342161 + 1456115651818*a^2 - 1491274786979*a^4 - 
          6236994992792*a^6 + 9148165197856*a^8 - 993130017152*a^10 - 
          3400146013184*a^12 + 1605890603008*a^14 - 167128408064*a^16 - 
          18728517632*a^18 + 2800680960*a^20)*m3^2 - 112*(1 - 4*a^2)^2*
         (477628696665 + 8476289273402*a^2 + 17110813456933*a^4 - 
          62534137569688*a^6 - 20726064069952*a^8 + 118451554319360*a^10 - 
          57911222215168*a^12 - 15512130727936*a^14 + 15359720407040*a^16 - 
          2484691664896*a^18 - 64275283968*a^20 + 26131038208*a^22)*m3^4 + 
        64*(2576170273293 + 75571573616530*a^2 + 433922366490105*a^4 - 
          131526735068104*a^6 - 2180240441371248*a^8 + 1359942283120128*
           a^10 + 2039837145002496*a^12 - 1902331610836992*a^14 + 
          125209224978432*a^16 + 247512833458176*a^18 - 57675698864128*a^20 + 
          802055258112*a^22 + 462762803200*a^24)*m3^6)) + 
    256*a0^8*(7*(1 - 4*a^2)^4*(-3*(1 - 4*a^2)^4*(9 - 4*a^2)^2*
         (-12989697 - 120155450*a^2 + 655728147*a^4 - 1061154840*a^6 + 
          572052832*a^8 + 76389120*a^10 - 53068032*a^12 + 4433920*a^14) + 
        4*(1 - 4*a^2)^2*(107500667967 - 1575779801250*a^2 + 
          4846431581667*a^4 - 1584353256480*a^6 - 13159325026624*a^8 + 
          21218507622912*a^10 - 12140673172992*a^12 + 2236218515456*a^14 + 
          294320652288*a^16 - 128411762688*a^18 + 9566879744*a^20)*m3^2 - 
        16*(730827154071 - 4935349637682*a^2 - 10357081602981*a^4 + 
          109139989262624*a^6 - 190258377630912*a^8 + 40955641738752*a^10 + 
          161201824506368*a^12 - 144381655965696*a^14 + 41169405886464*a^16 - 
          1272422072320*a^18 - 972166594560*a^20 + 95391055872*a^22)*m3^4 + 
        64*(870487516773 + 7592485848162*a^2 - 7719112476543*a^4 - 
          32889052042504*a^6 + 48430164079776*a^8 - 5421758054016*a^10 - 
          18181964022784*a^12 + 8702433355776*a^14 - 926991556608*a^16 - 
          100415930368*a^18 + 15731982336*a^20)*m3^6) - 
      168*(a1 - 4*a^2*a1)^2*(3*(1 - 4*a^2)^6*(9 - 4*a^2)^2*
         (32580523 - 33293274*a^2 - 90067233*a^4 + 116874448*a^6 - 
          9647328*a^8 - 4717824*a^10 + 517888*a^12) - 
        4*(1 - 4*a^2)^4*(148858295355 + 332989777694*a^2 - 
          1703748667185*a^4 + 1128294909864*a^6 + 1111446169040*a^8 - 
          1423500861696*a^10 + 458850228480*a^12 - 18957899776*a^14 - 
          10484797440*a^16 + 1053425664*a^18)*m3^2 + 16*(1 - 4*a^2)^2*
         (532822832451 + 4680254544526*a^2 - 4736562902585*a^4 - 
          20415062056920*a^6 + 30133833684064*a^8 - 3435498019712*a^10 - 
          11381671996416*a^12 + 5490652149760*a^14 - 592734740480*a^16 - 
          62958895104*a^18 + 10130620416*a^20)*m3^4 - 
        64*(477628696665 + 8476289273402*a^2 + 17110813456933*a^4 - 
          62534137569688*a^6 - 20726064069952*a^8 + 118451554319360*a^10 - 
          57911222215168*a^12 - 15512130727936*a^14 + 15359720407040*a^16 - 
          2484691664896*a^18 - 64275283968*a^20 + 26131038208*a^22)*m3^6) + 
      240*a1^4*(-15*(1 - 4*a^2)^6*(9 - 4*a^2)^2*(80306347 + 231971510*a^2 - 
          661513281*a^4 - 75029216*a^6 + 588143456*a^8 - 101480448*a^10 - 
          12983552*a^12 + 2023424*a^14) + 28*(1 - 4*a^2)^4*
         (168832342161 + 1456115651818*a^2 - 1491274786979*a^4 - 
          6236994992792*a^6 + 9148165197856*a^8 - 993130017152*a^10 - 
          3400146013184*a^12 + 1605890603008*a^14 - 167128408064*a^16 - 
          18728517632*a^18 + 2800680960*a^20)*m3^2 - 112*(1 - 4*a^2)^2*
         (477628696665 + 8476289273402*a^2 + 17110813456933*a^4 - 
          62534137569688*a^6 - 20726064069952*a^8 + 118451554319360*a^10 - 
          57911222215168*a^12 - 15512130727936*a^14 + 15359720407040*a^16 - 
          2484691664896*a^18 - 64275283968*a^20 + 26131038208*a^22)*m3^4 + 
        64*(2576170273293 + 75571573616530*a^2 + 433922366490105*a^4 - 
          131526735068104*a^6 - 2180240441371248*a^8 + 1359942283120128*
           a^10 + 2039837145002496*a^12 - 1902331610836992*a^14 + 
          125209224978432*a^16 + 247512833458176*a^18 - 57675698864128*a^20 + 
          802055258112*a^22 + 462762803200*a^24)*m3^6)) - 
    256*a0^6*((1 - 4*a^2)^6*(-((1 - 4*a^2)^4*(9 - 4*a^2)^2*
          (-96172383 + 312755914*a^2 - 310833651*a^4 + 46992872*a^6 + 
           132582656*a^8 - 40596096*a^10 + 2898688*a^12)) + 
        28*(1 - 4*a^2)^2*(-8887881555 - 27282716822*a^2 + 259506482729*a^4 - 
          579344338128*a^6 + 564992939632*a^8 - 220514954368*a^10 - 
          2485668096*a^12 + 23421534208*a^14 - 5131694080*a^16 + 
          318996480*a^18)*m3^2 - 112*(30114871749 - 554586808006*a^2 + 
          1735762035633*a^4 - 589916428176*a^6 - 4565922621632*a^8 + 
          7344392911104*a^10 - 4189255813632*a^12 + 770419462144*a^14 + 
          101360222208*a^16 - 44350242816*a^18 + 3316711424*a^20)*m3^4 + 
        64*(569790139545 + 1263021486874*a^2 - 6480617507115*a^4 + 
          4288505688744*a^6 + 4208492924080*a^8 - 5370503360256*a^10 + 
          1723464948480*a^12 - 70289954816*a^14 - 39347466240*a^16 + 
          3929800704*a^18)*m3^6) + 28*(1 - 4*a^2)^4*a1^2*
       (-3*(1 - 4*a^2)^4*(9 - 4*a^2)^2*(-21954317 - 19509426*a^2 + 
          255543927*a^4 - 397793528*a^6 + 185479392*a^8 + 26321664*a^10 - 
          17284352*a^12 + 1443840*a^14) + 4*(1 - 4*a^2)^2*
         (-2875315149 - 485639040250*a^2 + 1627490127879*a^4 - 
          593839260000*a^6 - 3880233655360*a^8 + 6155148799488*a^10 - 
          3491758812672*a^12 + 647529488384*a^14 + 83839008768*a^16 - 
          37765251072*a^18 + 2904489984*a^20)*m3^2 - 
        16*(135393972651 - 1503843297098*a^2 - 2413344950753*a^4 + 
          28795506500832*a^6 - 49558810491584*a^8 + 10005048363520*a^10 + 
          42681841199616*a^12 - 38518561906688*a^14 + 11238277660672*a^16 - 
          398843707392*a^18 - 267429937152*a^20 + 27971813376*a^22)*m3^4 + 
        64*(195158148129 + 1768023240890*a^2 - 1754013328627*a^4 - 
          7941072071336*a^6 + 11837503288352*a^8 - 1449237985408*a^10 - 
          4581379970048*a^12 + 2278870943744*a^14 - 258477924352*a^16 - 
          25501859840*a^18 + 4529258496*a^20)*m3^6) - 
      112*(1 - 4*a^2)^2*a1^4*(3*(1 - 4*a^2)^6*(9 - 4*a^2)^2*
         (32580523 - 33293274*a^2 - 90067233*a^4 + 116874448*a^6 - 
          9647328*a^8 - 4717824*a^10 + 517888*a^12) - 
        4*(1 - 4*a^2)^4*(148858295355 + 332989777694*a^2 - 
          1703748667185*a^4 + 1128294909864*a^6 + 1111446169040*a^8 - 
          1423500861696*a^10 + 458850228480*a^12 - 18957899776*a^14 - 
          10484797440*a^16 + 1053425664*a^18)*m3^2 + 16*(1 - 4*a^2)^2*
         (532822832451 + 4680254544526*a^2 - 4736562902585*a^4 - 
          20415062056920*a^6 + 30133833684064*a^8 - 3435498019712*a^10 - 
          11381671996416*a^12 + 5490652149760*a^14 - 592734740480*a^16 - 
          62958895104*a^18 + 10130620416*a^20)*m3^4 - 
        64*(477628696665 + 8476289273402*a^2 + 17110813456933*a^4 - 
          62534137569688*a^6 - 20726064069952*a^8 + 118451554319360*a^10 - 
          57911222215168*a^12 - 15512130727936*a^14 + 15359720407040*a^16 - 
          2484691664896*a^18 - 64275283968*a^20 + 26131038208*a^22)*m3^6) + 
      320*a1^6*(-15*(1 - 4*a^2)^6*(9 - 4*a^2)^2*(80306347 + 231971510*a^2 - 
          661513281*a^4 - 75029216*a^6 + 588143456*a^8 - 101480448*a^10 - 
          12983552*a^12 + 2023424*a^14) + 28*(1 - 4*a^2)^4*
         (168832342161 + 1456115651818*a^2 - 1491274786979*a^4 - 
          6236994992792*a^6 + 9148165197856*a^8 - 993130017152*a^10 - 
          3400146013184*a^12 + 1605890603008*a^14 - 167128408064*a^16 - 
          18728517632*a^18 + 2800680960*a^20)*m3^2 - 112*(1 - 4*a^2)^2*
         (477628696665 + 8476289273402*a^2 + 17110813456933*a^4 - 
          62534137569688*a^6 - 20726064069952*a^8 + 118451554319360*a^10 - 
          57911222215168*a^12 - 15512130727936*a^14 + 15359720407040*a^16 - 
          2484691664896*a^18 - 64275283968*a^20 + 26131038208*a^22)*m3^4 + 
        64*(2576170273293 + 75571573616530*a^2 + 433922366490105*a^4 - 
          131526735068104*a^6 - 2180240441371248*a^8 + 1359942283120128*
           a^10 + 2039837145002496*a^12 - 1902331610836992*a^14 + 
          125209224978432*a^16 + 247512833458176*a^18 - 57675698864128*a^20 + 
          802055258112*a^22 + 462762803200*a^24)*m3^6)) + 
    16*a0^4*(7*(1 - 4*a^2)^8*(-((9 - 40*a^2 + 16*a^4)^2*
          (9989277 - 30760886*a^2 - 8536503*a^4 + 153822096*a^6 - 
           205151072*a^8 + 125124096*a^10 - 25651968*a^12 + 1576960*a^14)) + 
        4*(-12670519617 + 172427368582*a^2 - 806784005101*a^4 + 
          1760550740648*a^6 - 1919407112544*a^8 + 851266097792*a^10 + 
          246717839360*a^12 - 414942185472*a^14 + 159961800704*a^16 - 
          24644583424*a^18 + 1302659072*a^20)*m3^2 - 
        16*(-26811759177 - 74357756050*a^2 + 739088727883*a^4 - 
          1653634911840*a^6 + 1608832058768*a^8 - 623933966720*a^10 - 
          7652328192*a^12 + 65682821120*a^14 - 14319030272*a^16 + 
          884244480*a^18)*m3^4 + 64*(43428129957 - 82038541118*a^2 - 
          77296611823*a^4 + 265142067960*a^6 - 186022314512*a^8 + 
          39303324416*a^10 + 3963768576*a^12 - 2040940544*a^14 + 
          153817088*a^16)*m3^6) - 16*(1 - 4*a^2)^6*a1^2*
       (3*(1 - 4*a^2)^4*(9 - 4*a^2)^2*(-32285293 + 104331966*a^2 - 
          94708457*a^4 - 485192*a^6 + 17157888*a^8 - 3766144*a^10 + 
          229632*a^12) - 28*(1 - 4*a^2)^2*(-13244686875 + 25503966682*a^2 + 
          20677265921*a^4 - 74409139152*a^6 + 52128475888*a^8 - 
          14165325952*a^10 - 576708864*a^12 + 1703329792*a^14 - 
          404746240*a^16 + 31948800*a^18)*m3^2 + 
        112*(-33221664963 + 73126754090*a^2 - 140743696311*a^4 + 
          135976356720*a^6 + 330604596544*a^8 - 671267976960*a^10 + 
          309109261824*a^12 - 21299916800*a^14 - 7764688896*a^16 + 
          545587200*a^18 + 134807552*a^20)*m3^4 - 
        64*(-210787553295 - 297894752246*a^2 + 1799337244365*a^4 - 
          1143070378776*a^6 - 886408394960*a^8 + 841502148864*a^10 - 
          156361432320*a^12 - 7293065216*a^14 + 3063336960*a^16 + 
          44826624*a^18)*m3^6) + 224*(a1 - 4*a^2*a1)^4*
       (-3*(1 - 4*a^2)^4*(9 - 4*a^2)^2*(-74827571 + 42117746*a^2 + 
          366447561*a^4 - 530019272*a^6 + 169864736*a^8 + 28897536*a^10 - 
          16069376*a^12 + 1341440*a^14) + 4*(1 - 4*a^2)^2*
         (-119001928563 - 366776359750*a^2 + 1663528929849*a^4 - 
          791003783520*a^6 - 2361609594816*a^8 + 3402087575040*a^10 - 
          1826362077696*a^12 + 353899438080*a^14 + 41035382784*a^16 - 
          22649241600*a^18 + 2051080192*a^20)*m3^2 - 
        16*(-189251263467 - 1080023550710*a^2 + 703701799969*a^4 + 
          6042036740704*a^6 - 7976864335424*a^8 - 935448284672*a^10 + 
          9525540292096*a^12 - 9692591661056*a^14 + 3783704756224*a^16 - 
          322952757248*a^18 - 97553154048*a^20 + 16496197632*a^22)*m3^4 + 
        64*(-89854924257 - 520392884602*a^2 + 703059162035*a^4 + 
          1124763757160*a^6 - 1080150926368*a^8 - 375193887616*a^10 - 
          143555857408*a^12 + 413050419200*a^14 - 106920140800*a^16 - 
          1591508992*a^18 + 2385051648*a^20)*m3^6) + 
      1792*(1 - 4*a^2)^2*a1^6*(3*(1 - 4*a^2)^6*(9 - 4*a^2)^2*
         (32580523 - 33293274*a^2 - 90067233*a^4 + 116874448*a^6 - 
          9647328*a^8 - 4717824*a^10 + 517888*a^12) - 
        4*(1 - 4*a^2)^4*(148858295355 + 332989777694*a^2 - 
          1703748667185*a^4 + 1128294909864*a^6 + 1111446169040*a^8 - 
          1423500861696*a^10 + 458850228480*a^12 - 18957899776*a^14 - 
          10484797440*a^16 + 1053425664*a^18)*m3^2 + 16*(1 - 4*a^2)^2*
         (532822832451 + 4680254544526*a^2 - 4736562902585*a^4 - 
          20415062056920*a^6 + 30133833684064*a^8 - 3435498019712*a^10 - 
          11381671996416*a^12 + 5490652149760*a^14 - 592734740480*a^16 - 
          62958895104*a^18 + 10130620416*a^20)*m3^4 - 
        64*(477628696665 + 8476289273402*a^2 + 17110813456933*a^4 - 
          62534137569688*a^6 - 20726064069952*a^8 + 118451554319360*a^10 - 
          57911222215168*a^12 - 15512130727936*a^14 + 15359720407040*a^16 - 
          2484691664896*a^18 - 64275283968*a^20 + 26131038208*a^22)*m3^6) + 
      3840*a1^8*(-15*(1 - 4*a^2)^6*(9 - 4*a^2)^2*(80306347 + 231971510*a^2 - 
          661513281*a^4 - 75029216*a^6 + 588143456*a^8 - 101480448*a^10 - 
          12983552*a^12 + 2023424*a^14) + 28*(1 - 4*a^2)^4*
         (168832342161 + 1456115651818*a^2 - 1491274786979*a^4 - 
          6236994992792*a^6 + 9148165197856*a^8 - 993130017152*a^10 - 
          3400146013184*a^12 + 1605890603008*a^14 - 167128408064*a^16 - 
          18728517632*a^18 + 2800680960*a^20)*m3^2 - 112*(1 - 4*a^2)^2*
         (477628696665 + 8476289273402*a^2 + 17110813456933*a^4 - 
          62534137569688*a^6 - 20726064069952*a^8 + 118451554319360*a^10 - 
          57911222215168*a^12 - 15512130727936*a^14 + 15359720407040*a^16 - 
          2484691664896*a^18 - 64275283968*a^20 + 26131038208*a^22)*m3^4 + 
        64*(2576170273293 + 75571573616530*a^2 + 433922366490105*a^4 - 
          131526735068104*a^6 - 2180240441371248*a^8 + 1359942283120128*
           a^10 + 2039837145002496*a^12 - 1902331610836992*a^14 + 
          125209224978432*a^16 + 247512833458176*a^18 - 57675698864128*a^20 + 
          802055258112*a^22 + 462762803200*a^24)*m3^6)) - 
    8*a0^2*(7*(1 - 4*a^2)^10*(9 - 4*a^2)^2*
       (-((1 - 4*a^2)^2*(1112769 - 3750878*a^2 + 6556925*a^4 - 5302944*a^6 + 
           2189216*a^8 - 372224*a^10 + 20736*a^12)) + 
        4*(9799755 - 30810394*a^2 + 3259455*a^4 + 108489552*a^6 - 
          153002272*a^8 + 91895808*a^10 - 18511104*a^12 + 1126400*a^14)*
         m3^2 - 48*(-9163343 + 29787706*a^2 - 29444227*a^4 + 4187128*a^6 + 
          12144128*a^8 - 3691904*a^10 + 262912*a^12)*m3^4 + 
        192*(2241155 - 7232266*a^2 + 6329447*a^4 + 511504*a^6 - 535760*a^8 + 
          46720*a^10)*m3^6) - 28*(1 - 4*a^2)^8*a1^2*
       (-((9 - 40*a^2 + 16*a^4)^2*(-9231189 + 30958918*a^2 - 38647329*a^4 + 
           27508080*a^6 - 3444128*a^8 + 7789056*a^10 - 2911488*a^12 + 
           225280*a^14)) + 4*(-5143019175 + 43822498922*a^2 - 
          180396529883*a^4 + 387623709976*a^6 - 434892996000*a^8 + 
          208975772032*a^10 + 58330187776*a^12 - 104230385664*a^14 + 
          39980081152*a^16 - 6115131392*a^18 + 312672256*a^20)*m3^2 - 
        16*(-7153822431 - 31204875326*a^2 + 260628930221*a^4 - 
          578617629984*a^6 + 562984891120*a^8 - 210857079424*a^10 - 
          4026119424*a^12 + 20535291904*a^14 - 4267012096*a^16 + 
          244285440*a^18)*m3^4 + 64*(19908406755 - 38982727282*a^2 - 
          27752390825*a^4 + 104913420360*a^6 - 69276954736*a^8 + 
          13075596544*a^10 + 1490831616*a^12 - 665614336*a^14 + 
          45051904*a^16)*m3^6) + 32*(1 - 4*a^2)^6*a1^4*
       (3*(1 - 4*a^2)^4*(9 - 4*a^2)^2*(-32285293 + 104331966*a^2 - 
          94708457*a^4 - 485192*a^6 + 17157888*a^8 - 3766144*a^10 + 
          229632*a^12) - 28*(1 - 4*a^2)^2*(-13244686875 + 25503966682*a^2 + 
          20677265921*a^4 - 74409139152*a^6 + 52128475888*a^8 - 
          14165325952*a^10 - 576708864*a^12 + 1703329792*a^14 - 
          404746240*a^16 + 31948800*a^18)*m3^2 + 
        112*(-33221664963 + 73126754090*a^2 - 140743696311*a^4 + 
          135976356720*a^6 + 330604596544*a^8 - 671267976960*a^10 + 
          309109261824*a^12 - 21299916800*a^14 - 7764688896*a^16 + 
          545587200*a^18 + 134807552*a^20)*m3^4 - 
        64*(-210787553295 - 297894752246*a^2 + 1799337244365*a^4 - 
          1143070378776*a^6 - 886408394960*a^8 + 841502148864*a^10 - 
          156361432320*a^12 - 7293065216*a^14 + 3063336960*a^16 + 
          44826624*a^18)*m3^6) + 896*(1 - 4*a^2)^4*a1^6*
       (-3*(1 - 4*a^2)^4*(9 - 4*a^2)^2*(-21954317 - 19509426*a^2 + 
          255543927*a^4 - 397793528*a^6 + 185479392*a^8 + 26321664*a^10 - 
          17284352*a^12 + 1443840*a^14) + 4*(1 - 4*a^2)^2*
         (-2875315149 - 485639040250*a^2 + 1627490127879*a^4 - 
          593839260000*a^6 - 3880233655360*a^8 + 6155148799488*a^10 - 
          3491758812672*a^12 + 647529488384*a^14 + 83839008768*a^16 - 
          37765251072*a^18 + 2904489984*a^20)*m3^2 - 
        16*(135393972651 - 1503843297098*a^2 - 2413344950753*a^4 + 
          28795506500832*a^6 - 49558810491584*a^8 + 10005048363520*a^10 + 
          42681841199616*a^12 - 38518561906688*a^14 + 11238277660672*a^16 - 
          398843707392*a^18 - 267429937152*a^20 + 27971813376*a^22)*m3^4 + 
        64*(195158148129 + 1768023240890*a^2 - 1754013328627*a^4 - 
          7941072071336*a^6 + 11837503288352*a^8 - 1449237985408*a^10 - 
          4581379970048*a^12 + 2278870943744*a^14 - 258477924352*a^16 - 
          25501859840*a^18 + 4529258496*a^20)*m3^6) + 
      5376*(1 - 4*a^2)^2*a1^8*(3*(1 - 4*a^2)^6*(9 - 4*a^2)^2*
         (32580523 - 33293274*a^2 - 90067233*a^4 + 116874448*a^6 - 
          9647328*a^8 - 4717824*a^10 + 517888*a^12) - 
        4*(1 - 4*a^2)^4*(148858295355 + 332989777694*a^2 - 
          1703748667185*a^4 + 1128294909864*a^6 + 1111446169040*a^8 - 
          1423500861696*a^10 + 458850228480*a^12 - 18957899776*a^14 - 
          10484797440*a^16 + 1053425664*a^18)*m3^2 + 16*(1 - 4*a^2)^2*
         (532822832451 + 4680254544526*a^2 - 4736562902585*a^4 - 
          20415062056920*a^6 + 30133833684064*a^8 - 3435498019712*a^10 - 
          11381671996416*a^12 + 5490652149760*a^14 - 592734740480*a^16 - 
          62958895104*a^18 + 10130620416*a^20)*m3^4 - 
        64*(477628696665 + 8476289273402*a^2 + 17110813456933*a^4 - 
          62534137569688*a^6 - 20726064069952*a^8 + 118451554319360*a^10 - 
          57911222215168*a^12 - 15512130727936*a^14 + 15359720407040*a^16 - 
          2484691664896*a^18 - 64275283968*a^20 + 26131038208*a^22)*m3^6) + 
      3072*a1^10*(-15*(1 - 4*a^2)^6*(9 - 4*a^2)^2*(80306347 + 231971510*a^2 - 
          661513281*a^4 - 75029216*a^6 + 588143456*a^8 - 101480448*a^10 - 
          12983552*a^12 + 2023424*a^14) + 28*(1 - 4*a^2)^4*
         (168832342161 + 1456115651818*a^2 - 1491274786979*a^4 - 
          6236994992792*a^6 + 9148165197856*a^8 - 993130017152*a^10 - 
          3400146013184*a^12 + 1605890603008*a^14 - 167128408064*a^16 - 
          18728517632*a^18 + 2800680960*a^20)*m3^2 - 112*(1 - 4*a^2)^2*
         (477628696665 + 8476289273402*a^2 + 17110813456933*a^4 - 
          62534137569688*a^6 - 20726064069952*a^8 + 118451554319360*a^10 - 
          57911222215168*a^12 - 15512130727936*a^14 + 15359720407040*a^16 - 
          2484691664896*a^18 - 64275283968*a^20 + 26131038208*a^22)*m3^4 + 
        64*(2576170273293 + 75571573616530*a^2 + 433922366490105*a^4 - 
          131526735068104*a^6 - 2180240441371248*a^8 + 1359942283120128*
           a^10 + 2039837145002496*a^12 - 1902331610836992*a^14 + 
          125209224978432*a^16 + 247512833458176*a^18 - 57675698864128*a^20 + 
          802055258112*a^22 + 462762803200*a^24)*m3^6))))/
  (14680064*(-4 + a^2)^3*(-1 + a^2)^7*(-9 + 4*a^2)^5*(-1 + 4*a^2)^17*
   (-14288400 + 6638769*a^2 - 1178245*a^4 + 100092*a^6 - 4080*a^8 + 
    64*a^10)) - ((-81 + 4*a^2)*(9 - 40*a^2 + 16*a^4)^2*L^8*
   (683324869500 - 47435287116195*a^2 + 1556201420234532*a^4 - 
    32068473061293666*a^6 + 465321092248352824*a^8 - 
    5051180789114950931*a^10 + 42538414923432115584*a^12 - 
    284407036335937058624*a^14 + 1532108309556771222528*a^16 - 
    6710160976136987008512*a^18 + 24000817541142661562368*a^20 - 
    70151865582196579581952*a^22 + 167031963683283646808064*a^24 - 
    321586016139729804001280*a^26 + 494217249847984374415360*a^28 - 
    593259385876880944005120*a^30 + 534819989034761023651840*a^32 - 
    331298196466950601703424*a^34 + 99460892108636848914432*a^36 + 
    43724980869202268127232*a^38 - 76018871090355443335168*a^40 + 
    51046237334530814902272*a^42 - 21936211194643214237696*a^44 + 
    6594744618146747908096*a^46 - 1420504244259529949184*a^48 + 
    218983382324007141376*a^50 - 23659097692437479424*a^52 + 
    1703416190308712448*a^54 - 73183493944770560*a^56 + 
    1407374883553280*a^58 + 1384145884800*a1^2 - 106259688852768*a^2*a1^2 + 
    3695993456193792*a^4*a1^2 - 77827049760201920*a^6*a1^2 + 
    1113217007098647040*a^8*a1^2 - 11456043391020116256*a^10*a1^2 + 
    87219024604084980608*a^12*a1^2 - 493694487944621066752*a^14*a1^2 + 
    2023194546069518505984*a^16*a1^2 - 5363846190209276436480*a^18*a1^2 + 
    3967897485594253099008*a^20*a1^2 + 41601329123726132379648*a^22*a1^2 - 
    249947853963875602399232*a^24*a1^2 + 831607778966209432649728*a^26*a1^2 - 
    1952171688948362127605760*a^28*a1^2 + 3439735619719070681661440*a^30*
     a1^2 - 4656851220607426587787264*a^32*a1^2 + 4902771834642825127919616*
     a^34*a1^2 - 4055099914725006036172800*a^36*a1^2 + 
    2664848380505123538862080*a^38*a1^2 - 1404553805709383898759168*a^40*
     a1^2 + 594517677211684490444800*a^42*a1^2 - 199736558935837025239040*
     a^44*a1^2 + 51913602805998657994752*a^46*a1^2 - 
    10046093355122352455680*a^48*a1^2 + 1373651823990413459456*a^50*a1^2 - 
    123083800028500721664*a^52*a1^2 + 6368652823055302656*a^54*a1^2 - 
    141863388262170624*a^56*a1^2 - 618391359532800*a1^4 + 
    38957349125907648*a^2*a1^4 - 1158858982900080384*a^4*a1^4 + 
    21644249863345081472*a^6*a1^4 - 284697790446080000512*a^8*a1^4 + 
    2803889712565718528192*a^10*a1^4 - 21459839899902967182848*a^12*a1^4 + 
    130755785005918543160320*a^14*a1^4 - 644549520034736212361216*a^16*a1^4 + 
    2598071550898588815998976*a^18*a1^4 - 8621378992471019044601856*a^20*
     a1^4 + 23640708797300477107372032*a^22*a1^4 - 
    53642524352337153039007744*a^24*a1^4 + 100679994686983344823992320*a^26*
     a1^4 - 156032426243049367011328000*a^28*a1^4 + 
    199159715224644210896404480*a^30*a1^4 - 208685040117164877478363136*a^32*
     a1^4 + 178737058319712352057950208*a^34*a1^4 - 
    124316180868985827385933824*a^36*a1^4 + 69497924406732673750401024*a^38*
     a1^4 - 30774141953953832531656704*a^40*a1^4 + 
    10588566717948967780352000*a^42*a1^4 - 2762218003254758606897152*a^44*
     a1^4 + 528891538928498710151168*a^46*a1^4 - 71022703224198935871488*a^48*
     a1^4 + 6238656208705020755968*a^50*a1^4 - 317055102616743182336*a^52*
     a1^4 + 6961439124007944192*a^54*a1^4 - 1656201593088000*a1^6 + 
    118042451004142080*a^2*a1^6 - 3914858629098823680*a^4*a1^6 + 
    80453538905403223040*a^6*a1^6 - 1150212348850529566720*a^8*a1^6 + 
    12168672846501035799040*a^10*a1^6 - 98901733505713838458880*a^12*a1^6 + 
    632682331752901426954240*a^14*a1^6 - 3237486439700357214699520*a^16*
     a1^6 + 13395649352057257421045760*a^18*a1^6 - 
    45134474904740865960837120*a^20*a1^6 + 124362608980411506040504320*a^22*
     a1^6 - 280816714856905704472576000*a^24*a1^6 + 
    519805487362579130168115200*a^26*a1^6 - 787620735175247148351488000*a^28*
     a1^6 + 973517817873986643558400000*a^30*a1^6 - 
    975654094398639483870248960*a^32*a1^6 + 785628014098872552453570560*a^34*
     a1^6 - 502132668617549530666106880*a^36*a1^6 + 
    250965308832224659730595840*a^38*a1^6 - 96294192611850631753236480*a^40*
     a1^6 + 27695931149842985988915200*a^42*a1^6 - 
    5781793607229701116395520*a^44*a1^6 + 837060127866553221775360*a^46*
     a1^6 - 78402998435281822023680*a^48*a1^6 + 4204901196834914959360*a^50*
     a1^6 - 96478363017344450560*a^52*a1^6 + 258550497938073600*a1^8 - 
    14192425287374270976*a^2*a1^8 + 363866681997254326272*a^4*a1^8 - 
    5785095341296634940416*a^6*a1^8 + 63864291104004866117632*a^8*a1^8 - 
    519377105431702805254656*a^10*a1^8 + 3221335900701794321801216*a^12*
     a1^8 - 15560425278316801416085504*a^14*a1^8 + 
    59243352321006636002574336*a^16*a1^8 - 178673805489444603596242944*a^18*
     a1^8 + 426143264228764186539196416*a^20*a1^8 - 
    795769107140211228102623232*a^22*a1^8 + 1135980559258910353367498752*a^24*
     a1^8 - 1171528837853147138392850432*a^26*a1^8 + 
    729304620518342292135739392*a^28*a1^8 + 15582196954128070505136128*a^30*
     a1^8 - 622874714445414891589206016*a^32*a1^8 + 
    788075016472560295376584704*a^34*a1^8 - 586680936153921844345307136*a^36*
     a1^8 + 297250717210023114722770944*a^38*a1^8 - 
    105240205498319746017263616*a^40*a1^8 + 25764383377142931320209408*a^42*
     a1^8 - 4217800298062366663245824*a^44*a1^8 + 434281327948420557570048*
     a^46*a1^8 - 25046108987325650305024*a^48*a1^8 + 
    607152220813999996928*a^50*a1^8 + 2063820726890496000*a1^10 - 
    112793744539201167360*a^2*a1^10 + 2876815784393861038080*a^4*a1^10 - 
    45457821132453456199680*a^6*a1^10 + 498223951382781208166400*a^8*a1^10 - 
    4018193835486168046755840*a^10*a1^10 + 24688782972867078454149120*a^12*
     a1^10 - 118047441943711867072020480*a^14*a1^10 + 
    444863888645764647294074880*a^16*a1^10 - 1330181075922216644813783040*
     a^18*a1^10 + 3161714791510224225970421760*a^20*a1^10 - 
    5959440232922904045929103360*a^22*a1^10 + 8845846753749115554087567360*
     a^24*a1^10 - 10209567125203446046402805760*a^26*a1^10 + 
    8963889507704985932802293760*a^28*a1^10 - 5747721308087925785713704960*
     a^30*a1^10 + 2451153508904367217421844480*a^32*a1^10 - 
    482372939699093237158379520*a^34*a1^10 - 140581416688177772369018880*a^36*
     a1^10 + 140798142950822029547274240*a^38*a1^10 - 
    50447473443352940705218560*a^40*a1^10 + 10191972023861562908344320*a^42*
     a1^10 - 1198558922130102618685440*a^44*a1^10 + 
    75609242479313226301440*a^46*a1^10 - 1950385149624409128960*a^48*a1^10 - 
    15315318268688793600*a1^12 + 652262074110586699776*a^2*a1^12 - 
    12462362768477470261248*a^4*a1^12 + 139244203221205369257984*a^6*a1^12 - 
    981493057114263586996224*a^8*a1^12 + 4199717293424162660204544*a^10*
     a1^12 - 6917948802894028094963712*a^12*a1^12 - 
    39518865579014170490437632*a^14*a1^12 + 360787676707557621758951424*a^16*
     a1^12 - 1544527720358742937382682624*a^18*a1^12 + 
    4423372773784271742843224064*a^20*a1^12 - 9174401085443056511194497024*
     a^22*a1^12 + 14132572388022767072600653824*a^24*a1^12 - 
    16223655895451445201903550464*a^26*a1^12 + 13720554735091778323086311424*
     a^28*a1^12 - 8313684294403832229138530304*a^30*a1^12 + 
    3413612336374117733228347392*a^32*a1^12 - 829460762496580345028149248*
     a^34*a1^12 + 54921404937889456991502336*a^36*a1^12 + 
    32581740089809113735757824*a^38*a1^12 - 11324042511239796410548224*a^40*
     a1^12 + 1654725806312329133948928*a^42*a1^12 - 
    117620912851352033427456*a^44*a1^12 + 3266387626237875978240*a^46*a1^12 - 
    101744523161409945600*a1^14 + 4545414889142031876096*a^2*a1^14 - 
    93003269380420002643968*a^4*a1^14 + 1152795912970992641900544*a^6*a1^14 - 
    9644082402234996300447744*a^8*a1^14 + 57376119445005811041828864*a^10*
     a1^14 - 248806763332563485672865792*a^12*a1^14 + 
    790458050089684281273090048*a^14*a1^14 - 1809792468733309313693515776*
     a^16*a1^14 + 2817316589777193824793133056*a^18*a1^14 - 
    2401175517403959869325705216*a^20*a1^14 - 611530055893192539472134144*
     a^22*a1^14 + 5043301095945038247959199744*a^24*a1^14 - 
    7632738731319376041983606784*a^26*a1^14 + 6601490566869491816903737344*
     a^28*a1^14 - 3614548016096756534108749824*a^30*a1^14 + 
    1239185510353589764381212672*a^32*a1^14 - 237996278334747500586467328*
     a^34*a1^14 + 12690658793983486287937536*a^36*a1^14 + 
    4544863844601054357356544*a^38*a1^14 - 1051357430318196162822144*a^40*
     a1^14 + 88609177789493755772928*a^42*a1^14 - 2691682151889220141056*a^44*
     a1^14 + 457911152166666240000*a1^16 - 15382425478653429350400*a^2*
     a1^16 + 225185435468190162616320*a^4*a1^16 - 1851821444553476656988160*
     a^6*a1^16 + 8993676486118332220047360*a^8*a1^16 - 
    22433364655544817247518720*a^10*a1^16 - 7428832333641446703759360*a^12*
     a1^16 + 273302398319395141394104320*a^14*a1^16 - 
    1051321996822840297767567360*a^16*a1^16 + 2211039380820273468392079360*
     a^18*a1^16 - 2803026283195039398305464320*a^20*a1^16 + 
    1918336007094618498835415040*a^22*a1^16 - 133910954996529660187115520*
     a^24*a1^16 - 1003870069401471095238819840*a^26*a1^16 + 
    957780412278974452900823040*a^28*a1^16 - 447917875090342748545351680*a^30*
     a1^16 + 116572753707234218276290560*a^32*a1^16 - 
    14836312190402300498411520*a^34*a1^16 + 42035212833537770127360*a^36*
     a1^16 + 229856080120622654423040*a^38*a1^16 - 
    25297966041086904238080*a^40*a1^16 + 858184834368468418560*a^42*a1^16 + 
    692072942400*m3^2 - 53129844426384*a^2*m3^2 + 1847996728096896*a^4*m3^2 - 
    38913524880100960*a^6*m3^2 + 556608503549323520*a^8*m3^2 - 
    5728021695510058128*a^10*m3^2 + 43609512302042490304*a^12*m3^2 - 
    246847243972310533376*a^14*m3^2 + 1011597273034759252992*a^16*m3^2 - 
    2681923095104638218240*a^18*m3^2 + 1983948742797126549504*a^20*m3^2 + 
    20800664561863066189824*a^22*m3^2 - 124973926981937801199616*a^24*m3^2 + 
    415803889483104716324864*a^26*m3^2 - 976085844474181063802880*a^28*m3^2 + 
    1719867809859535340830720*a^30*m3^2 - 2328425610303713293893632*a^32*
     m3^2 + 2451385917321412563959808*a^34*m3^2 - 2027549957362503018086400*
     a^36*m3^2 + 1332424190252561769431040*a^38*m3^2 - 
    702276902854691949379584*a^40*m3^2 + 297258838605842245222400*a^42*m3^2 - 
    99868279467918512619520*a^44*m3^2 + 25956801402999328997376*a^46*m3^2 - 
    5023046677561176227840*a^48*m3^2 + 686825911995206729728*a^50*m3^2 - 
    61541900014250360832*a^52*m3^2 + 3184326411527651328*a^54*m3^2 - 
    70931694131085312*a^56*m3^2 - 1560554205235200*a1^2*m3^2 + 
    98237033533573632*a^2*a1^2*m3^2 - 2917141052211701760*a^4*a1^2*m3^2 + 
    54327812386156887040*a^6*a1^2*m3^2 - 711662298802074791936*a^8*a1^2*
     m3^2 + 6970661694141786073600*a^10*a1^2*m3^2 - 
    52984573225987645419520*a^12*a1^2*m3^2 + 320170470786386164932608*a^14*
     a1^2*m3^2 - 1563145541517895415234560*a^16*a1^2*m3^2 + 
    6233407308486246095781888*a^18*a1^2*m3^2 - 20446671993437249281720320*
     a^20*a1^2*m3^2 + 55397666427076911418048512*a^22*a1^2*m3^2 - 
    124202431091794318463074304*a^24*a1^2*m3^2 + 230420389864259490760622080*
     a^26*a1^2*m3^2 - 353165213750413931199856640*a^28*a1^2*m3^2 + 
    445921832865078504178319360*a^30*a1^2*m3^2 - 461962575209105729177780224*
     a^32*a1^2*m3^2 + 390527001990732612160716800*a^34*a1^2*m3^2 - 
    267367338381753374579097600*a^36*a1^2*m3^2 + 146682021283424249170624512*
     a^38*a1^2*m3^2 - 63568948317144472061214720*a^40*a1^2*m3^2 + 
    21361982165649495924146176*a^42*a1^2*m3^2 - 5434251654486234817888256*
     a^44*a1^2*m3^2 + 1013634925990110790942720*a^46*a1^2*m3^2 - 
    132550269054891562369024*a^48*a1^2*m3^2 + 11343596372676627660800*a^50*
     a1^2*m3^2 - 562459061061928615936*a^52*a1^2*m3^2 + 
    12078654200607670272*a^54*a1^2*m3^2 + 6736841396858880*a1^4*m3^2 - 
    230793516137520128*a^2*a1^4*m3^2 + 1414994646433316864*a^4*a1^4*m3^2 + 
    68980592777037928448*a^6*a1^4*m3^2 - 2069334378701627260928*a^8*a1^4*
     m3^2 + 30816549085385665963008*a^10*a1^4*m3^2 - 
    307323664915098834735104*a^12*a1^4*m3^2 + 2252893750076627461636096*a^14*
     a1^4*m3^2 - 12693867478706361516818432*a^16*a1^4*m3^2 + 
    56379225921891497922527232*a^18*a1^4*m3^2 - 200422422439913797679316992*
     a^20*a1^4*m3^2 + 575558697471909867712151552*a^22*a1^4*m3^2 - 
    1342118500992966878939840512*a^24*a1^4*m3^2 + 
    2546614774659184025908805632*a^26*a1^4*m3^2 - 
    3930149658234064261676531712*a^28*a1^4*m3^2 + 
    4919056060055625351867400192*a^30*a1^4*m3^2 - 
    4966342477833838576812425216*a^32*a1^4*m3^2 + 
    4011731301814621567706988544*a^34*a1^4*m3^2 - 
    2564176393195076222554472448*a^36*a1^4*m3^2 + 
    1278471232598804864243335168*a^38*a1^4*m3^2 - 488241015236693206874718208*
     a^40*a1^4*m3^2 + 139450556010497006146420736*a^42*a1^4*m3^2 - 
    28848829933550019345907712*a^44*a1^4*m3^2 + 4132324042914913100759040*
     a^46*a1^4*m3^2 - 382619184346696735784960*a^48*a1^4*m3^2 + 
    20281561227396099604480*a^50*a1^4*m3^2 - 460470543900496363520*a^52*a1^4*
     m3^2 + 3051525013976678400*a1^6*m3^2 - 167662033965203496960*a^2*a1^6*
     m3^2 + 4302235881301950038016*a^4*a1^6*m3^2 - 
    68452527898008229101568*a^6*a1^6*m3^2 + 756140102334816545472512*a^8*a1^6*
     m3^2 - 6152004182193064095817728*a^10*a1^6*m3^2 + 
    38166002559674765834715136*a^12*a1^6*m3^2 - 184372346567901056912850944*
     a^14*a1^6*m3^2 + 701974471148097581246054400*a^16*a1^6*m3^2 - 
    2117621388441184291208036352*a^18*a1^6*m3^2 + 
    5056308730124776122404044800*a^20*a1^6*m3^2 - 
    9475060289905657883324841984*a^22*a1^6*m3^2 + 
    13653425363469843221146763264*a^24*a1^6*m3^2 - 
    14444166203529118157734150144*a^26*a1^6*m3^2 + 
    9824983591949614504659124224*a^28*a1^6*m3^2 - 
    1648497196631587422904254464*a^30*a1^6*m3^2 - 
    5265428883724983166268604416*a^32*a1^6*m3^2 + 
    7506032933898856152510234624*a^34*a1^6*m3^2 - 
    5757473324970638051125493760*a^36*a1^6*m3^2 + 
    2942250660934640652886474752*a^38*a1^6*m3^2 - 
    1041972317570732248415600640*a^40*a1^6*m3^2 + 254221922429395987714801664*
     a^42*a1^6*m3^2 - 41418475397567479388569600*a^44*a1^6*m3^2 + 
    4244020052043906366308352*a^46*a1^6*m3^2 - 243763706928500452622336*a^48*
     a1^6*m3^2 + 5899994735032246730752*a^50*a1^6*m3^2 + 
    21681270049732263936*a1^8*m3^2 - 1332779757793624023040*a^2*a1^8*m3^2 + 
    37328601943543089528832*a^4*a1^8*m3^2 - 635896622764888621989888*a^6*a1^8*
     m3^2 + 7403914118204266442784768*a^8*a1^8*m3^2 - 
    62674621915442086575955968*a^10*a1^8*m3^2 + 400142581384190854009749504*
     a^12*a1^8*m3^2 - 1971222826381293762620030976*a^14*a1^8*m3^2 + 
    7598706839264491026135908352*a^16*a1^8*m3^2 - 
    23099710685828453500465446912*a^18*a1^8*m3^2 + 
    55536205160894612608636682240*a^20*a1^8*m3^2 - 
    105430790923377253653829124096*a^22*a1^8*m3^2 + 
    157065805567939304777444229120*a^24*a1^8*m3^2 - 
    181406415454345777754450952192*a^26*a1^8*m3^2 + 
    158981545180112054997579988992*a^28*a1^8*m3^2 - 
    101532922347126450684231155712*a^30*a1^8*m3^2 + 
    43056396425816643314475073536*a^32*a1^8*m3^2 - 
    8414379792107375625202827264*a^34*a1^8*m3^2 - 
    2457146378795695896130486272*a^36*a1^8*m3^2 + 
    2449153735531321054736678912*a^38*a1^8*m3^2 - 876667033098255835653472256*
     a^40*a1^8*m3^2 + 177294024838018755855384576*a^42*a1^8*m3^2 - 
    20910975534786888798830592*a^44*a1^8*m3^2 + 1325879014148528469442560*
     a^46*a1^8*m3^2 - 34526947874227523420160*a^48*a1^8*m3^2 - 
    587817315440763863040*a1^10*m3^2 + 25375618728800301744128*a^2*a1^10*
     m3^2 - 494730983557101908393984*a^4*a1^10*m3^2 + 
    5710375093944864481738752*a^6*a1^10*m3^2 - 42691452919298929875484672*a^8*
     a1^10*m3^2 + 208576384042011162497646592*a^10*a1^10*m3^2 - 
    591754400463597576158969856*a^12*a1^10*m3^2 + 177779680497585903542206464*
     a^14*a1^10*m3^2 + 7071890757229008038576259072*a^16*a1^10*m3^2 - 
    38192434304661074721449705472*a^18*a1^10*m3^2 + 
    118453563650384459506261164032*a^20*a1^10*m3^2 - 
    254602130302093570025185083392*a^22*a1^10*m3^2 + 
    398778725743917840978161958912*a^24*a1^10*m3^2 - 
    461013187738587606204748398592*a^26*a1^10*m3^2 + 
    390830773262992961598203625472*a^28*a1^10*m3^2 - 
    237119484679033710259860406272*a^30*a1^10*m3^2 + 
    97606912020660973024781008896*a^32*a1^10*m3^2 - 
    23804187055010863273375432704*a^34*a1^10*m3^2 + 
    1553660618395334483543851008*a^36*a1^10*m3^2 + 
    969504181029983638909878272*a^38*a1^10*m3^2 - 338998420136865149770268672*
     a^40*a1^10*m3^2 + 50147228468507361939554304*a^42*a1^10*m3^2 - 
    3620741351817317258887168*a^44*a1^10*m3^2 + 102768855868866738257920*a^46*
     a1^10*m3^2 - 1821985483466260611072*a1^12*m3^2 + 
    108331114004489808642048*a^2*a1^12*m3^2 - 2690554183440907232083968*a^4*
     a1^12*m3^2 + 38297791870886888829616128*a^6*a1^12*m3^2 - 
    354297608300677270956146688*a^8*a1^12*m3^2 + 2266820547832743510728245248*
     a^10*a1^12*m3^2 - 10341673266397449086334664704*a^12*a1^12*m3^2 + 
    33932028345518028509272866816*a^14*a1^12*m3^2 - 
    78831989246699165463695327232*a^16*a1^12*m3^2 + 
    121666692604208354678739566592*a^18*a1^12*m3^2 - 
    95545109541156293255897284608*a^20*a1^12*m3^2 - 
    53602053149269259066875576320*a^22*a1^12*m3^2 + 
    266962592046110612162674163712*a^24*a1^12*m3^2 - 
    388294404364801876012572868608*a^26*a1^12*m3^2 + 
    333877822138159460679300415488*a^28*a1^12*m3^2 - 
    184239391323706447751616135168*a^30*a1^12*m3^2 + 
    64172411028410373796175806464*a^32*a1^12*m3^2 - 
    12597680376871017200668901376*a^34*a1^12*m3^2 + 
    704418827889671010414231552*a^36*a1^12*m3^2 + 244962342395076459425169408*
     a^38*a1^12*m3^2 - 58560852928132302703165440*a^40*a1^12*m3^2 + 
    5082904845317267345375232*a^42*a1^12*m3^2 - 160070311152123069333504*a^44*
     a1^12*m3^2 + 38046011653766554583040*a1^14*m3^2 - 
    1266568678486798027980800*a^2*a1^14*m3^2 + 18270764066177218909306880*a^4*
     a1^14*m3^2 - 146264186805342727223377920*a^6*a1^14*m3^2 + 
    668568313985767057989304320*a^8*a1^14*m3^2 - 1321236893773977773408256000*
     a^10*a1^14*m3^2 - 3238487999797227436376064000*a^12*a1^14*m3^2 + 
    31775542610365947081476014080*a^14*a1^14*m3^2 - 
    109858831569984012687004139520*a^16*a1^14*m3^2 + 
    222924397984535241719461969920*a^18*a1^14*m3^2 - 
    277535612353659621049295175680*a^20*a1^14*m3^2 + 
    184302456230704259739208908800*a^22*a1^14*m3^2 + 
    126270235003051760230072320*a^24*a1^14*m3^2 - 
    118735185300572681618199674880*a^26*a1^14*m3^2 + 
    112091875660310256234560225280*a^28*a1^14*m3^2 - 
    53604781312621139544401510400*a^30*a1^14*m3^2 + 
    14404188099876566816155238400*a^32*a1^14*m3^2 - 
    1914475165052256950031482880*a^34*a1^14*m3^2 + 
    14360728018821285905694720*a^36*a1^14*m3^2 + 29824587022665604849991680*
     a^38*a1^14*m3^2 - 3461083011944707533045760*a^40*a1^14*m3^2 + 
    123766348699526391398400*a^42*a1^14*m3^2 - 94089208776396053151744*a1^16*
     m3^2 + 1887626740990452572356608*a^2*a1^16*m3^2 - 
    11610455585203141163876352*a^4*a1^16*m3^2 - 19553817039060377498812416*
     a^6*a1^16*m3^2 + 634672497809725840724852736*a^8*a1^16*m3^2 - 
    3647942546913252579235332096*a^10*a1^16*m3^2 + 
    9833882957376598031097397248*a^12*a1^16*m3^2 - 
    9328447048181145956486479872*a^14*a1^16*m3^2 - 
    19325771380467170838709272576*a^16*a1^16*m3^2 + 
    74680602655686091856985194496*a^18*a1^16*m3^2 - 
    106854432881798749376131104768*a^20*a1^16*m3^2 + 
    76709493894263643814150275072*a^22*a1^16*m3^2 - 
    18405656661639510126156054528*a^24*a1^16*m3^2 - 
    13100231797827719952517300224*a^26*a1^16*m3^2 + 
    12763703923027329509977227264*a^28*a1^16*m3^2 - 
    4733265213711964946105892864*a^30*a1^16*m3^2 + 
    867184238969481158335660032*a^32*a1^16*m3^2 - 59114587507329155997892608*
     a^34*a1^16*m3^2 - 4319580220979511205822464*a^36*a1^16*m3^2 + 
    892359558249114085883904*a^38*a1^16*m3^2 - 37389477455680763854848*a^40*
     a1^16*m3^2 + 80942871542400*m3^4 - 5080583820439584*a^2*m3^4 + 
    149855771602885248*a^4*m3^4 - 2759828164866681024*a^6*m3^4 + 
    35566679477478697728*a^8*m3^4 - 340720567252587254304*a^10*m3^4 + 
    2516223356545427763456*a^12*m3^4 - 14664725193637269652992*a^14*m3^4 + 
    68511625362105747628032*a^16*m3^4 - 259316051672267115945984*a^18*m3^4 + 
    800978502123802798129152*a^20*m3^4 - 2029062208118989300826112*a^22*
     m3^4 + 4229345596780003096264704*a^24*m3^4 - 7265100122573200278159360*
     a^26*m3^4 + 10275090316078799294300160*a^28*m3^4 - 
    11900600603947520596377600*a^30*m3^4 + 11148123743693993555263488*a^32*
     m3^4 - 8263221337826977011204096*a^34*m3^4 + 4683744160945429951807488*
     a^36*m3^4 - 1921543117489725417455616*a^38*m3^4 + 
    505166102309201749475328*a^40*m3^4 - 46212182437890090860544*a^42*m3^4 - 
    22546088005820598976512*a^44*m3^4 + 11037037966721657339904*a^46*m3^4 - 
    2373784348376577343488*a^48*m3^4 + 283429011183353462784*a^50*m3^4 - 
    17912786042889437184*a^52*m3^4 + 461056011852054528*a^54*m3^4 - 
    1339588938240000*a1^2*m3^4 + 98715473782502400*a^2*a1^2*m3^4 - 
    3363310528467517440*a^4*a1^2*m3^4 + 70690128306576373760*a^6*a1^2*m3^4 - 
    1030292416648829009920*a^8*a1^2*m3^4 + 11085903534583942968320*a^10*a1^2*
     m3^4 - 91476955311664039055360*a^12*a1^2*m3^4 + 
    593320359834410633297920*a^14*a1^2*m3^4 - 3075015609599715818209280*a^16*
     a1^2*m3^4 + 12875252779186004994293760*a^18*a1^2*m3^4 - 
    43863374940827235212328960*a^20*a1^2*m3^4 + 122101548110614591155732480*
     a^22*a1^2*m3^4 - 278271827697005055547801600*a^24*a1^2*m3^4 + 
    519254696811894044780134400*a^26*a1^2*m3^4 - 791971443088679878053068800*
     a^28*a1^2*m3^4 + 983670194856455856298393600*a^30*a1^2*m3^4 - 
    988882839292200231737753600*a^32*a1^2*m3^4 + 797446270153550120385249280*
     a^34*a1^2*m3^4 - 509732295244056227028664320*a^36*a1^2*m3^4 + 
    254479799562345528101437440*a^38*a1^2*m3^4 - 97419783155329784233328640*
     a^40*a1^2*m3^4 + 27923785089581206911057920*a^42*a1^2*m3^4 - 
    5803672291295931148533760*a^44*a1^2*m3^4 + 835954954721464407818240*a^46*
     a1^2*m3^4 - 77878758328032642990080*a^48*a1^2*m3^4 + 
    4154733911735774740480*a^50*a1^2*m3^4 - 94868326150559498240*a^52*a1^2*
     m3^4 + 2039325550540185600*a1^4*m3^4 - 111972456550430767104*a^2*a1^4*
     m3^4 + 2871132787009049272320*a^4*a1^4*m3^4 - 
    45646426066659326054400*a^6*a1^4*m3^4 + 503796081875179067523072*a^8*a1^4*
     m3^4 - 4095294689268366977464320*a^10*a1^4*m3^4 + 
    25383407553953223904690176*a^12*a1^4*m3^4 - 122511594555835612311650304*
     a^14*a1^4*m3^4 + 466058966243090372211769344*a^16*a1^4*m3^4 - 
    1405023272472157380335370240*a^18*a1^4*m3^4 + 
    3353896769099486633901686784*a^20*a1^4*m3^4 - 
    6288074810192144723393642496*a^22*a1^4*m3^4 + 
    9080799914761858225155342336*a^24*a1^4*m3^4 - 
    9667850807729445429854601216*a^26*a1^4*m3^4 + 
    6716067078038344518825148416*a^28*a1^4*m3^4 - 
    1416331351227694676617199616*a^30*a1^4*m3^4 - 
    3107251405283609051016462336*a^32*a1^4*m3^4 + 
    4635691701844762638013169664*a^34*a1^4*m3^4 - 
    3591165033203861556993982464*a^36*a1^4*m3^4 + 
    1840018478170042422200893440*a^38*a1^4*m3^4 - 651608360115577516053233664*
     a^40*a1^4*m3^4 + 158792078270398981409341440*a^42*a1^4*m3^4 - 
    25826327330008382671159296*a^44*a1^4*m3^4 + 2641094171756613385322496*
     a^46*a1^4*m3^4 - 151377199690794336780288*a^48*a1^4*m3^4 + 
    3655339882155822022656*a^50*a1^4*m3^4 + 20560516475525332992*a1^6*m3^4 - 
    1420275776435228721152*a^2*a1^6*m3^4 + 42919531337868964659200*a^4*a1^6*
     m3^4 - 770656959738226482315264*a^6*a1^6*m3^4 + 
    9319123562446469912592384*a^8*a1^6*m3^4 - 81110713154317831532396544*a^10*
     a1^6*m3^4 + 528617861064011162884964352*a^12*a1^6*m3^4 - 
    2643990757878275309056032768*a^14*a1^6*m3^4 + 
    10305029568546475427654270976*a^16*a1^6*m3^4 - 
    31569360930604551557911412736*a^18*a1^6*m3^4 + 
    76283182230537585133241761792*a^20*a1^6*m3^4 - 
    145236165351132222549743632384*a^22*a1^6*m3^4 + 
    216612576310214831171784671232*a^24*a1^6*m3^4 - 
    250119196774545116624528080896*a^26*a1^6*m3^4 + 
    218924358614157578821882085376*a^28*a1^6*m3^4 - 
    139574259173159160693387165696*a^30*a1^6*m3^4 + 
    59139987950708973617144659968*a^32*a1^6*m3^4 - 
    11663519724675243876236132352*a^34*a1^6*m3^4 - 
    3221200218645231437176897536*a^36*a1^6*m3^4 + 
    3266165088541648109474676736*a^38*a1^6*m3^4 - 
    1169044136164391765697101824*a^40*a1^6*m3^4 + 236013758608841308064710656*
     a^42*a1^6*m3^4 - 27781553803774006344548352*a^44*a1^6*m3^4 + 
    1758332774542393894502400*a^46*a1^6*m3^4 - 45730608962232448450560*a^48*
     a1^6*m3^4 - 1583657482084227809280*a1^8*m3^4 + 
    69821314937230399324160*a^2*a1^8*m3^4 - 1390796613568247413145600*a^4*
     a1^8*m3^4 + 16443133057430427346370560*a^6*a1^8*m3^4 - 
    126824905408405156616601600*a^8*a1^8*m3^4 + 652126453280844073711124480*
     a^10*a1^8*m3^4 - 2096652527597198884829265920*a^12*a1^8*m3^4 + 
    2604462524819079475973324800*a^14*a1^8*m3^4 + 
    12019639516263217356435619840*a^16*a1^8*m3^4 - 
    84303171940149908332976537600*a^18*a1^8*m3^4 + 
    279343541205699484678398935040*a^20*a1^8*m3^4 - 
    616824760938542975326344970240*a^22*a1^8*m3^4 + 
    977816287558929215517202841600*a^24*a1^8*m3^4 - 
    1135771689328262987356024340480*a^26*a1^8*m3^4 + 
    963671909922100708075005542400*a^28*a1^8*m3^4 - 
    584036450221172018608215162880*a^30*a1^8*m3^4 + 
    240007366000131840802102968320*a^32*a1^8*m3^4 - 
    58437121872456927445359001600*a^34*a1^8*m3^4 + 
    3793938023776037556621148160*a^36*a1^8*m3^4 + 
    2389891298325646352475750400*a^38*a1^8*m3^4 - 835767376766906302369628160*
     a^40*a1^8*m3^4 + 123843754560542145490452480*a^42*a1^8*m3^4 - 
    8966638583933246950604800*a^44*a1^8*m3^4 + 255730943200226883665920*a^46*
     a1^8*m3^4 - 238179075705252347904*a1^10*m3^4 + 
    200218096227015904198656*a^2*a1^10*m3^4 - 7435315802914073541083136*a^4*
     a1^10*m3^4 + 127057460176253387211800576*a^6*a1^10*m3^4 - 
    1302655623844238650450640896*a^8*a1^10*m3^4 + 
    8879838571371324577472577536*a^10*a1^10*m3^4 - 
    42189668757661737384256995328*a^12*a1^10*m3^4 + 
    142071166186085874489142280192*a^14*a1^10*m3^4 - 
    335378612276815103172693458944*a^16*a1^10*m3^4 + 
    522252623203666715568729227264*a^18*a1^10*m3^4 - 
    411838856673273316026200621056*a^20*a1^10*m3^4 - 
    230797911094637387357177774080*a^22*a1^10*m3^4 + 
    1149398983611930558575341993984*a^24*a1^10*m3^4 - 
    1669679175521752822394164084736*a^26*a1^10*m3^4 + 
    1434946141844856705169380868096*a^28*a1^10*m3^4 - 
    792736040322969023237247205376*a^30*a1^10*m3^4 + 
    277025748731671636397730562048*a^32*a1^10*m3^4 - 
    54695452927649824698282278912*a^34*a1^10*m3^4 + 
    3099888858170260375296016384*a^36*a1^10*m3^4 + 
    1070471817951293488639246336*a^38*a1^10*m3^4 - 
    258585798051188134148833280*a^40*a1^10*m3^4 + 22672129703172477020012544*
     a^42*a1^10*m3^4 - 723887810984053957459968*a^44*a1^10*m3^4 + 
    228958128937970046074880*a1^12*m3^4 - 8150571922160882483200000*a^2*a1^12*
     m3^4 + 123930212486551292115681280*a^4*a1^12*m3^4 - 
    1033343680953057585686118400*a^6*a1^12*m3^4 + 
    4871469383788061011403079680*a^8*a1^12*m3^4 - 
    9861811815658131866535854080*a^10*a1^12*m3^4 - 
    24281480894711915583436226560*a^12*a1^12*m3^4 + 
    241309680756281041251026862080*a^14*a1^12*m3^4 - 
    838028614179358496092743270400*a^16*a1^12*m3^4 + 
    1701325776923718940057539706880*a^18*a1^12*m3^4 - 
    2111663389330869174330762199040*a^20*a1^12*m3^4 + 
    1385422131255604004827630141440*a^22*a1^12*m3^4 + 
    37987221645385970091368120320*a^24*a1^12*m3^4 - 
    950748557941250178292908032000*a^26*a1^12*m3^4 + 
    892993550469707149581242859520*a^28*a1^12*m3^4 - 
    429841199860498493227107614720*a^30*a1^12*m3^4 + 
    116844166494919253279333416960*a^32*a1^12*m3^4 - 
    15798101868133568114830868480*a^34*a1^12*m3^4 + 
    148592673193758967201792000*a^36*a1^12*m3^4 + 246786406670413154557624320*
     a^38*a1^12*m3^4 - 29308952213440420265328640*a^40*a1^12*m3^4 + 
    1075525219721644301352960*a^42*a1^12*m3^4 - 1517603395603479278911488*
     a1^14*m3^4 + 30037679134782918246793216*a^2*a1^14*m3^4 - 
    176062217157845073163976704*a^4*a1^14*m3^4 - 446413173089092767246712832*
     a^6*a1^14*m3^4 + 11070628995035828189629775872*a^8*a1^14*m3^4 - 
    61795824227581250689398996992*a^10*a1^14*m3^4 + 
    162942521911933421500021866496*a^12*a1^14*m3^4 - 
    141595259420771402600356511744*a^14*a1^14*m3^4 - 
    371395677558844403768625201152*a^16*a1^14*m3^4 + 
    1346560570816079826395324219392*a^18*a1^14*m3^4 - 
    1912197465637115200250457358336*a^20*a1^14*m3^4 + 
    1375091375212343190332211462144*a^22*a1^14*m3^4 - 
    327627854640521893000360493056*a^24*a1^14*m3^4 - 
    247062285697145570407059816448*a^26*a1^14*m3^4 + 
    242208558177214128617714352128*a^28*a1^14*m3^4 - 
    91441509750863851372756860928*a^30*a1^14*m3^4 + 
    17140605751109269849389400064*a^32*a1^14*m3^4 - 
    1216915237207333492769161216*a^34*a1^14*m3^4 - 
    82859897821090488336252928*a^36*a1^14*m3^4 + 18256799655720923229585408*
     a^38*a1^14*m3^4 - 797834746130457109200896*a^40*a1^14*m3^4 + 
    2798352892492279028121600*a1^16*m3^4 - 12014595310968109478707200*a^2*
     a1^16*m3^4 - 290349295310993310823219200*a^4*a1^16*m3^4 + 
    2685596230369290252409896960*a^6*a1^16*m3^4 - 
    5582378197617686256927375360*a^8*a1^16*m3^4 - 
    21605374897646301251842867200*a^10*a1^16*m3^4 + 
    128105882553336767471954165760*a^12*a1^16*m3^4 - 
    227612299210301176886612459520*a^14*a1^16*m3^4 + 
    75268340713400805537286717440*a^16*a1^16*m3^4 + 
    304508615095100249845058764800*a^18*a1^16*m3^4 - 
    492141815984348463694558003200*a^20*a1^16*m3^4 + 
    313553941097832287231488819200*a^22*a1^16*m3^4 - 
    63730732303444199648683622400*a^24*a1^16*m3^4 - 
    30472731695802903376020111360*a^26*a1^16*m3^4 + 
    22405190818625154738982748160*a^28*a1^16*m3^4 - 
    5698968228988237424413900800*a^30*a1^16*m3^4 + 
    613226034110406853279088640*a^32*a1^16*m3^4 - 3974526964734867516948480*
     a^34*a1^16*m3^4 - 4240819125082677250621440*a^36*a1^16*m3^4 + 
    232636070542855215513600*a^38*a1^16*m3^4 - 158306327424000*m3^6 + 
    9663488610819840*a^2*m3^6 - 275774050315653120*a^4*m3^6 + 
    4881705299413424640*a^6*m3^6 - 59959966100850278400*a^8*m3^6 + 
    541384655958546415360*a^10*m3^6 - 3712389097024899701760*a^12*m3^6 + 
    19680985959245396828160*a^14*m3^6 - 81235415050320698245120*a^16*m3^6 + 
    260198286435626213376000*a^18*m3^6 - 635549981956815374254080*a^20*m3^6 + 
    1130530434898457442385920*a^22*m3^6 - 1272443579950324462387200*a^24*
     m3^6 + 275395275342542693990400*a^26*m3^6 + 2175353956716364850790400*
     a^28*m3^6 - 5076188491234606369996800*a^30*m3^6 + 
    6614372446780373933752320*a^32*m3^6 - 5909128027338783965839360*a^34*
     m3^6 + 3799813313253348181278720*a^36*m3^6 - 1757245365060434185420800*
     a^38*m3^6 + 562795271739576240046080*a^40*m3^6 - 
    113926969869110461071360*a^42*m3^6 + 10939342033115016069120*a^44*m3^6 + 
    552586572544406978560*a^46*m3^6 - 262120053624589516800*a^48*m3^6 + 
    25083642549570109440*a^50*m3^6 - 805018433392476160*a^52*m3^6 + 
    1314682771046400*a1^2*m3^6 - 91478941307265024*a^2*a1^2*m3^6 + 
    2927595849565372416*a^4*a1^2*m3^6 - 57349327372444254208*a^6*a1^2*m3^6 + 
    770723118642836209664*a^8*a1^2*m3^6 - 7536838093817994436608*a^10*a1^2*
     m3^6 + 55420701468199837499392*a^12*a1^2*m3^6 - 
    311701500014926057177088*a^14*a1^2*m3^6 + 1346716834058602612260864*a^16*
     a1^2*m3^6 - 4424335879700059502149632*a^18*a1^2*m3^6 + 
    10659332977020110125400064*a^20*a1^2*m3^6 - 16815230505885453967687680*
     a^22*a1^2*m3^6 + 8543000756398466269184000*a^24*a1^2*m3^6 + 
    38167640075596967696138240*a^26*a1^2*m3^6 - 133843666725983535193128960*
     a^28*a1^2*m3^6 + 245379281672155413631467520*a^30*a1^2*m3^6 - 
    306291414374404053618655232*a^32*a1^2*m3^6 + 277038192802239985565564928*
     a^34*a1^2*m3^6 - 184806150718740809430073344*a^36*a1^2*m3^6 + 
    90601326845557592851218432*a^38*a1^2*m3^6 - 32071372136994045935222784*
     a^40*a1^2*m3^6 + 7963029054645531117092864*a^42*a1^2*m3^6 - 
    1329388355775014241304576*a^44*a1^2*m3^6 + 139763739184196367679488*a^46*
     a1^2*m3^6 - 8223681005969582587904*a^48*a1^2*m3^6 + 
    202923192010059808768*a^50*a1^2*m3^6 + 8281695627011358720*a1^4*m3^6 - 
    452401547942478200832*a^2*a1^4*m3^6 + 11532995586209946402816*a^4*a1^4*
     m3^6 - 182151648279954826887168*a^6*a1^4*m3^6 + 
    1995503965006514386894848*a^8*a1^4*m3^6 - 16087143036048787899138048*a^10*
     a1^4*m3^6 + 98808369510929244209086464*a^12*a1^4*m3^6 - 
    472317300339256910966685696*a^14*a1^4*m3^6 + 1779660271527831458993405952*
     a^16*a1^4*m3^6 - 5321252871855319920307863552*a^18*a1^4*m3^6 + 
    12649832121101055866827702272*a^20*a1^4*m3^6 - 
    23849728083692213032559050752*a^22*a1^4*m3^6 + 
    35412337208103770480864919552*a^24*a1^4*m3^6 - 
    40879242550172818911340265472*a^26*a1^4*m3^6 + 
    35882425013347762537708388352*a^28*a1^4*m3^6 - 
    22981600140571435162908229632*a^30*a1^4*m3^6 + 
    9771418305764624781463781376*a^32*a1^4*m3^6 - 
    1899637733053636949462482944*a^34*a1^4*m3^6 - 579606362097295909214748672*
     a^36*a1^4*m3^6 + 571024735708263194403274752*a^38*a1^4*m3^6 - 
    204466556734599407622684672*a^40*a1^4*m3^6 + 41393642720992263011303424*
     a^42*a1^4*m3^6 - 4885512712879290615595008*a^44*a1^4*m3^6 + 
    309741769106351110225920*a^46*a1^4*m3^6 - 8050747283878182912000*a^48*
     a1^4*m3^6 - 627473320762280509440*a1^6*m3^6 + 
    27174083355499647336448*a^2*a1^6*m3^6 - 532271744433534723948544*a^4*a1^6*
     m3^6 + 6188502885444835069919232*a^6*a1^6*m3^6 - 
    46845535469746422102884352*a^8*a1^6*m3^6 + 234668142281052280697782272*
     a^10*a1^6*m3^6 - 714383141380007191454416896*a^12*a1^6*m3^6 + 
    618969939288322332608692224*a^14*a1^6*m3^6 + 5835193650334786077119741952*
     a^16*a1^6*m3^6 - 35444279225227147008018481152*a^18*a1^6*m3^6 + 
    113512047169820286419218726912*a^20*a1^6*m3^6 - 
    247246014809086031441032118272*a^22*a1^6*m3^6 + 
    389567636932723533117225172992*a^24*a1^6*m3^6 - 
    451374301986872500257734787072*a^26*a1^6*m3^6 + 
    382705078817582453032224817152*a^28*a1^6*m3^6 - 
    231930188315707052124801073152*a^30*a1^6*m3^6 + 
    95302847373944044684402753536*a^32*a1^6*m3^6 - 
    23197705720092262741064024064*a^34*a1^6*m3^6 + 
    1512897413385552939165155328*a^36*a1^6*m3^6 + 940358653109208432039165952*
     a^38*a1^6*m3^6 - 328390649816144001579876352*a^40*a1^6*m3^6 + 
    48515979467333509488574464*a^42*a1^6*m3^6 - 3499048325278243422732288*
     a^44*a1^6*m3^6 + 99216416482796891013120*a^46*a1^6*m3^6 + 
    102782419422225629184*a1^8*m3^6 + 144186133068037819596800*a^2*a1^8*
     m3^6 - 5570855747209675094884352*a^4*a1^8*m3^6 + 
    96452680089454050553888768*a^6*a1^8*m3^6 - 995269056500601627342798848*
     a^8*a1^8*m3^6 + 6810334730152950661144772608*a^10*a1^8*m3^6 - 
    32440627837128926098795003904*a^12*a1^8*m3^6 + 
    109469995677267100607589646336*a^14*a1^8*m3^6 - 
    259013804758814685981292101632*a^16*a1^8*m3^6 + 
    404991494528854770676916027392*a^18*a1^8*m3^6 - 
    324294384096625962164410122240*a^20*a1^8*m3^6 - 
    164055361426470040384646938624*a^22*a1^8*m3^6 + 
    864945968142869694202857390080*a^24*a1^8*m3^6 - 
    1263132465883738437561087950848*a^26*a1^8*m3^6 + 
    1086255188905116236874040475648*a^28*a1^8*m3^6 - 
    599477521597618520442460438528*a^30*a1^8*m3^6 + 
    209071841500624239427284107264*a^32*a1^8*m3^6 - 
    41164761021541003788021661696*a^34*a1^8*m3^6 + 
    2319602855014617014916349952*a^36*a1^8*m3^6 + 803918379740440932288299008*
     a^38*a1^8*m3^6 - 193489102075934809956286464*a^40*a1^8*m3^6 + 
    16913732584914640944758784*a^42*a1^8*m3^6 - 537955608245153392754688*a^44*
     a1^8*m3^6 + 284366111563329117880320*a1^10*m3^6 - 
    10539272619910275394437120*a^2*a1^10*m3^6 + 165115691175621047573544960*
     a^4*a1^10*m3^6 - 1409848045694592012118917120*a^6*a1^10*m3^6 + 
    6800390871051576145241702400*a^8*a1^10*m3^6 - 
    14434949306543571259757690880*a^10*a1^10*m3^6 - 
    30231868055664846206454988800*a^12*a1^10*m3^6 + 
    325407258265649463511964712960*a^14*a1^10*m3^6 - 
    1144688122678674427677580984320*a^16*a1^10*m3^6 + 
    2333835337087020872122132070400*a^18*a1^10*m3^6 - 
    2900483918062263348291667230720*a^20*a1^10*m3^6 + 
    1904213199973350136798972477440*a^22*a1^10*m3^6 + 
    47794760388758058796150947840*a^24*a1^10*m3^6 - 
    1297742673408185121933392609280*a^26*a1^10*m3^6 + 
    1218863862474155033608637644800*a^28*a1^10*m3^6 - 
    586415843190528666573597573120*a^30*a1^10*m3^6 + 
    159358839520805798485898035200*a^32*a1^10*m3^6 - 
    21549393087971411471011676160*a^34*a1^10*m3^6 + 
    204179974845288880715857920*a^36*a1^10*m3^6 + 336706850016655311686860800*
     a^38*a1^10*m3^6 - 40050810300041096960409600*a^40*a1^10*m3^6 + 
    1472601552784401188782080*a^42*a1^10*m3^6 - 3630135043373722572423168*
     a1^12*m3^6 + 74227183305135426180743168*a^2*a1^12*m3^6 - 
    452283773450731342958428160*a^4*a1^12*m3^6 - 1019291321939221347299229696*
     a^6*a1^12*m3^6 + 27751232072307853938917376000*a^8*a1^12*m3^6 - 
    157217344074936417226529439744*a^10*a1^12*m3^6 + 
    417024769207008035304401534976*a^12*a1^12*m3^6 - 
    362764339837429525070884110336*a^14*a1^12*m3^6 - 
    954604348700366217961424289792*a^16*a1^12*m3^6 + 
    3456759736189235595716358832128*a^18*a1^12*m3^6 - 
    4905448213268869561357768327168*a^20*a1^12*m3^6 + 
    3525911159036192505539741089792*a^22*a1^12*m3^6 - 
    837650413244064392069460787200*a^24*a1^12*m3^6 - 
    638768823959048875989295693824*a^26*a1^12*m3^6 + 
    626329955188099030368135413760*a^28*a1^12*m3^6 - 
    237155472415588482459900051456*a^30*a1^12*m3^6 + 
    44651851946565686208761954304*a^32*a1^12*m3^6 - 
    3198969177461948060893446144*a^34*a1^12*m3^6 - 
    214043501262320970611294208*a^36*a1^12*m3^6 + 47958752789086701577306112*
     a^38*a1^12*m3^6 - 2120458135692907164729344*a^40*a1^12*m3^6 + 
    16423488383993710242693120*a1^14*m3^6 - 67832093040208277940469760*a^2*
     a1^14*m3^6 - 1744884136728598331187527680*a^4*a1^14*m3^6 + 
    15935786427501641160930099200*a^6*a1^14*m3^6 - 
    32352353480979049662015078400*a^8*a1^14*m3^6 - 
    132970975019089047009812807680*a^10*a1^14*m3^6 + 
    773915630827898816758745661440*a^12*a1^14*m3^6 - 
    1367909994812590939642192199680*a^14*a1^14*m3^6 + 
    437003511601257844263039795200*a^16*a1^14*m3^6 + 
    1874040133393492172216257740800*a^18*a1^14*m3^6 - 
    3021468601514697782695632568320*a^20*a1^14*m3^6 + 
    1932410013119255068101113282560*a^22*a1^14*m3^6 - 
    396028908566335994010817003520*a^24*a1^14*m3^6 - 
    189066671902990538080727859200*a^26*a1^14*m3^6 + 
    140403278884199173640421376000*a^28*a1^14*m3^6 - 
    36047493549217934728516075520*a^30*a1^14*m3^6 + 
    3930252213154518513599119360*a^32*a1^14*m3^6 - 
    30661939863045470179819520*a^34*a1^14*m3^6 - 27149466554413064860467200*
     a^36*a1^14*m3^6 + 1530003622986932604108800*a^38*a1^14*m3^6 - 
    25228936591247143166017536*a1^16*m3^6 - 345335816713078667577655296*a^2*
     a1^16*m3^6 + 2540456261915908433843847168*a^4*a1^16*m3^6 + 
    10003175163259211329270972416*a^6*a1^16*m3^6 - 
    78097994673183703229188276224*a^8*a1^16*m3^6 + 
    59470279323757491425837580288*a^10*a1^16*m3^6 + 
    335828150947574962101971582976*a^12*a1^16*m3^6 - 
    743852743825967753881492389888*a^14*a1^16*m3^6 + 
    387611383082643318978480439296*a^16*a1^16*m3^6 + 
    391094811794283465299334266880*a^18*a1^16*m3^6 - 
    612165862119348359274801659904*a^20*a1^16*m3^6 + 
    293789067156449896406886383616*a^22*a1^16*m3^6 - 
    30663473289689808343199121408*a^24*a1^16*m3^6 - 
    23523172957319150313475670016*a^26*a1^16*m3^6 + 
    9736222038856984011781177344*a^28*a1^16*m3^6 - 
    1432640125911673664509575168*a^30*a1^16*m3^6 + 
    57337279161284962616868864*a^32*a1^16*m3^6 + 5487517702125174462087168*
     a^34*a1^16*m3^6 - 435559219205768610840576*a^36*a1^16*m3^6 + 
    62811349171200*m3^8 - 3678413412840192*a^2*m3^8 + 
    99882003130242048*a^4*m3^8 - 1663811626736935424*a^6*m3^8 + 
    18935925907961731072*a^8*m3^8 - 154879364256423715584*a^10*m3^8 + 
    928443404312015630336*a^12*m3^8 - 4043883677800958500864*a^14*m3^8 + 
    12045471956295971438592*a^16*m3^8 - 18548257018455926439936*a^18*m3^8 - 
    26052005530118733692928*a^20*m3^8 + 261131805901740111298560*a^22*m3^8 - 
    870904100028018379980800*a^24*m3^8 + 1822732517399913740369920*a^26*
     m3^8 - 2589218552973461060321280*a^28*m3^8 + 2449735659942143024168960*
     a^30*m3^8 - 1370982383425545312403456*a^32*m3^8 + 
    219829011046516270301184*a^34*m3^8 + 270468801887716578951168*a^36*m3^8 - 
    223757599142462110040064*a^38*m3^8 + 80055169014253662240768*a^40*m3^8 - 
    14980734507238176063488*a^42*m3^8 + 1239981134361313411072*a^44*m3^8 + 
    17290550422498443264*a^46*m3^8 - 9417308295808417792*a^48*m3^8 + 
    413486740787953664*a^50*m3^8 - 807892807680000*a1^2*m3^8 + 
    50532845983948800*a^2*a1^2*m3^8 - 1461553379038003200*a^4*a1^2*m3^8 + 
    25885952285894983680*a^6*a1^2*m3^8 - 313061307155504824320*a^8*a1^2*
     m3^8 + 2724612885424249036800*a^10*a1^2*m3^8 - 
    17465925001577061580800*a^12*a1^2*m3^8 + 82442393450870331801600*a^14*
     a1^2*m3^8 - 276790414285139269386240*a^16*a1^2*m3^8 + 
    577952393977287734722560*a^18*a1^2*m3^8 - 218062228780321918156800*a^20*
     a1^2*m3^8 - 3386475066850408189132800*a^22*a1^2*m3^8 + 
    14131394570610604297420800*a^24*a1^2*m3^8 - 32071365638913353003827200*
     a^26*a1^2*m3^8 + 46925604457201526636544000*a^28*a1^2*m3^8 - 
    43398785606804136001536000*a^30*a1^2*m3^8 + 20414174626807139008512000*
     a^32*a1^2*m3^8 + 3063767739939176841216000*a^34*a1^2*m3^8 - 
    11082024856837940010024960*a^36*a1^2*m3^8 + 7433450634578767160279040*
     a^38*a1^2*m3^8 - 2665867187212425520742400*a^40*a1^2*m3^8 + 
    565654328933566591795200*a^42*a1^2*m3^8 - 70163003561874554880000*a^44*
     a1^2*m3^8 + 4643484246546390712320*a^46*a1^2*m3^8 - 
    124603342690273198080*a^48*a1^2*m3^8 + 4512684392069529600*a1^4*m3^8 - 
    246970239239086096384*a^2*a1^4*m3^8 + 6308017669738937516032*a^4*a1^4*
     m3^8 - 99819692528779924832256*a^6*a1^4*m3^8 + 
    1095548218109482526703616*a^8*a1^4*m3^8 - 8846161826096396439863296*a^10*
     a1^4*m3^8 + 54396421655310779552759808*a^12*a1^4*m3^8 - 
    260113994974382385023680512*a^14*a1^4*m3^8 + 979136230154668602487209984*
     a^16*a1^4*m3^8 - 2918605260075706794098294784*a^18*a1^4*m3^8 + 
    6894131014066358286364442624*a^20*a1^4*m3^8 - 
    12852458831946825803270979584*a^22*a1^4*m3^8 + 
    18738116793619921003069046784*a^24*a1^4*m3^8 - 
    21043098771308998175410356224*a^26*a1^4*m3^8 + 
    17783401957797032606075715584*a^28*a1^4*m3^8 - 
    10908332476067161296668196864*a^30*a1^4*m3^8 + 
    4565644659732581903417475072*a^32*a1^4*m3^8 - 
    1132701429955880611183853568*a^34*a1^4*m3^8 + 75303007442780229180850176*
     a^36*a1^4*m3^8 + 47154504050196717171113984*a^38*a1^4*m3^8 - 
    16627927671600370505744384*a^40*a1^4*m3^8 + 2470350306899255359438848*
     a^42*a1^4*m3^8 - 178467426120888951504896*a^44*a1^4*m3^8 + 
    5042607319272799600640*a^46*a1^4*m3^8 - 1688779502108923133952*a1^6*
     m3^8 + 75397638066578744541184*a^2*a1^6*m3^8 - 
    1541368785584258459631616*a^4*a1^6*m3^8 + 19082567774337957983158272*a^6*
     a1^6*m3^8 - 159363304172277890738552832*a^8*a1^6*m3^8 + 
    945616827702287595077763072*a^10*a1^6*m3^8 - 4083350698464325186343141376*
     a^12*a1^6*m3^8 + 12878498912850315455993217024*a^14*a1^6*m3^8 - 
    29069501405423111652149035008*a^16*a1^6*m3^8 + 
    43731524138246189940681474048*a^18*a1^6*m3^8 - 
    32447751053294856761249890304*a^20*a1^6*m3^8 - 
    24275222246005338126338228224*a^22*a1^6*m3^8 + 
    104532104636449777311207653376*a^24*a1^6*m3^8 - 
    150004206466543816723232980992*a^26*a1^6*m3^8 + 
    128831497311069703371365548032*a^28*a1^6*m3^8 - 
    71208079707047013819510423552*a^30*a1^6*m3^8 + 
    24849201683307956215706812416*a^32*a1^6*m3^8 - 
    4884525268079023685803966464*a^34*a1^6*m3^8 + 273438614251518958227161088*
     a^36*a1^6*m3^8 + 94859694992584968452964352*a^38*a1^6*m3^8 - 
    22642101524815019637735424*a^40*a1^6*m3^8 + 1959309631827744160481280*
     a^42*a1^6*m3^8 - 61419922833092798054400*a^44*a1^6*m3^8 + 
    91860873449694269276160*a1^8*m3^8 - 3054443505168676786667520*a^2*a1^8*
     m3^8 + 43975009403028288126320640*a^4*a1^8*m3^8 - 
    350743705448666152156528640*a^6*a1^8*m3^8 + 1589334719585581956317839360*
     a^8*a1^8*m3^8 - 3018581427721734969583861760*a^10*a1^8*m3^8 - 
    8645741097853563428981964800*a^12*a1^8*m3^8 + 
    79569058871324378882155479040*a^14*a1^8*m3^8 - 
    272268459876136337581266698240*a^16*a1^8*m3^8 + 
    550281630432413851084348456960*a^18*a1^8*m3^8 - 
    683236283158333355200694190080*a^20*a1^8*m3^8 + 
    450872507937034029885753917440*a^22*a1^8*m3^8 + 
    6934936609264225726559682560*a^24*a1^8*m3^8 - 
    301365332383097602876333096960*a^26*a1^8*m3^8 + 
    283811215016260585587463946240*a^28*a1^8*m3^8 - 
    136218451523574189897747005440*a^30*a1^8*m3^8 + 
    36820753999518353974938828800*a^32*a1^8*m3^8 - 
    4934469242770056978198691840*a^34*a1^8*m3^8 + 41286323334750946344304640*
     a^36*a1^8*m3^8 + 76956936769616000728432640*a^38*a1^8*m3^8 - 
    9018723228722994117345280*a^40*a1^8*m3^8 + 326036527207866779566080*a^42*
     a1^8*m3^8 - 1705781813156271385214976*a1^10*m3^8 + 
    33812932616763823391506432*a^2*a1^10*m3^8 - 199283128328251355491729408*
     a^4*a1^10*m3^8 - 485520807167213522244337664*a^6*a1^10*m3^8 + 
    12339973990655279871079481344*a^8*a1^10*m3^8 - 
    69091709321407755847869661184*a^10*a1^10*m3^8 + 
    182610287826686617562216660992*a^12*a1^10*m3^8 - 
    160252153517133694513329471488*a^14*a1^10*m3^8 - 
    410047220319778745446043746304*a^16*a1^10*m3^8 + 
    1495921776127452010109294608384*a^18*a1^10*m3^8 - 
    2125906331400712699002719567872*a^20*a1^10*m3^8 + 
    1528510363000870477960512012288*a^22*a1^10*m3^8 - 
    364439167963800913252672602112*a^24*a1^10*m3^8 - 
    273262749292801010312094416896*a^26*a1^10*m3^8 + 
    267735966023268787637668806656*a^28*a1^10*m3^8 - 
    100908040178287781264968646656*a^30*a1^10*m3^8 + 
    18874974229048232166060720128*a^32*a1^10*m3^8 - 
    1335144412221991804764946432*a^34*a1^10*m3^8 - 
    91499058263049510747897856*a^36*a1^10*m3^8 + 20041518772219151401353216*
     a^38*a1^10*m3^8 - 872613701041818636910592*a^40*a1^10*m3^8 + 
    13808449976981413177589760*a1^12*m3^8 - 57945237142040357927649280*a^2*
     a1^12*m3^8 - 1453140658986285787240202240*a^4*a1^12*m3^8 + 
    13339085674489401085284843520*a^6*a1^12*m3^8 - 
    27340933135724897344862289920*a^8*a1^12*m3^8 - 
    109696237304837126008592138240*a^10*a1^12*m3^8 + 
    643169580520622943323281162240*a^12*a1^12*m3^8 - 
    1139179595826897823594321018880*a^14*a1^12*m3^8 + 
    369038437227430533206093332480*a^16*a1^12*m3^8 + 
    1546037296886946585798246400000*a^18*a1^12*m3^8 - 
    2495017932726045818736932290560*a^20*a1^12*m3^8 + 
    1593312888755292108513534279680*a^22*a1^12*m3^8 - 
    325475918890056396302775746560*a^24*a1^12*m3^8 - 
    155478799343101075792404152320*a^26*a1^12*m3^8 + 
    115012021079349896298176184320*a^28*a1^12*m3^8 - 
    29421683232585442213085839360*a^30*a1^12*m3^8 + 
    3191578174798072963357736960*a^32*a1^12*m3^8 - 
    23280023860992470123806720*a^34*a1^12*m3^8 - 22056371527371886931476480*
     a^36*a1^12*m3^8 + 1230273952579176733081600*a^38*a1^12*m3^8 - 
    50457873182494286332035072*a1^14*m3^8 - 690671633426157335155310592*a^2*
     a1^14*m3^8 + 5080912523831816867687694336*a^4*a1^14*m3^8 + 
    20006350326518422658541944832*a^6*a1^14*m3^8 - 
    156195989346367406458376552448*a^8*a1^14*m3^8 + 
    118940558647514982851675160576*a^10*a1^14*m3^8 + 
    671656301895149924203943165952*a^12*a1^14*m3^8 - 
    1487705487651935507762984779776*a^14*a1^14*m3^8 + 
    775222766165286637956960878592*a^16*a1^14*m3^8 + 
    782189623588566930598668533760*a^18*a1^14*m3^8 - 
    1224331724238696718549603319808*a^20*a1^14*m3^8 + 
    587578134312899792813772767232*a^22*a1^14*m3^8 - 
    61326946579379616686398242816*a^24*a1^14*m3^8 - 
    47046345914638300626951340032*a^26*a1^14*m3^8 + 
    19472444077713968023562354688*a^28*a1^14*m3^8 - 
    2865280251823347329019150336*a^30*a1^14*m3^8 + 
    114674558322569925233737728*a^32*a1^14*m3^8 + 10975035404250348924174336*
     a^34*a1^14*m3^8 - 871118438411537221681152*a^36*a1^14*m3^8 + 
    68260780912154972447047680*a1^16*m3^8 + 2311239015662871416760434688*a^2*
     a1^16*m3^8 + 15833661132969873074055806976*a^4*a1^16*m3^8 - 
    10804721822346183442314559488*a^6*a1^16*m3^8 - 
    143756774883420076111395028992*a^8*a1^16*m3^8 + 
    171436643136528352187831549952*a^10*a1^16*m3^8 + 
    257085086369766093552309239808*a^12*a1^16*m3^8 - 
    554670854338741276790570876928*a^14*a1^16*m3^8 + 
    217458825877591191181955432448*a^16*a1^16*m3^8 + 
    184570547542708382754523840512*a^18*a1^16*m3^8 - 
    195141225746936999046725763072*a^20*a1^16*m3^8 + 
    57726814303694747848560082944*a^22*a1^16*m3^8 + 
    1301987776884363487705300992*a^24*a1^16*m3^8 - 
    4270262537578697230248837120*a^26*a1^16*m3^8 + 
    878986980425173628438446080*a^28*a1^16*m3^8 - 56232726718587157138636800*
     a^30*a1^16*m3^8 - 1708046227088246487121920*a^32*a1^16*m3^8 + 
    243923165036081829642240*a^34*a1^16*m3^8 + 
    196608*a0^16*(15*(1 - 4*a^2)^8*(9 - 4*a^2)^2*(1916918979500 - 
        1348954289695*a^2 - 15372822693124*a^4 + 30946672417926*a^6 - 
        13378997139576*a^8 - 11397438945231*a^10 + 11459895008712*a^12 - 
        3390614460048*a^14 + 304863072000*a^16 + 28491861760*a^18 - 
        6376896512*a^20 + 277516288*a^22) - 16*(1 - 4*a^2)^6*
       (29910153953678148 + 117783314273533091*a^2 - 660772975190050352*a^4 + 
        374441263118475474*a^6 + 1722801951607933504*a^8 - 
        3178300566486446845*a^10 + 1942849510451732340*a^12 - 
        43589005911343680*a^14 - 523740852211895040*a^16 + 
        272677774940858880*a^18 - 60039674913548288*a^20 + 
        5002401436319744*a^22 + 235167842107392*a^24 - 64903508721664*a^26 + 
        2901805367296*a^28)*m3^2 + 480*(1 - 4*a^2)^4*(29652414242344740 + 
        347127394876568635*a^2 - 369245290626085260*a^4 - 
        3183534855009535486*a^6 + 6631577356377368600*a^8 - 
        605614108099314069*a^10 - 9320602960948668296*a^12 + 
        9811323616971664176*a^14 - 3389915262464994816*a^16 - 
        473465084447353344*a^18 + 707295195264733184*a^20 - 
        210665982816559104*a^22 + 25111506960646144*a^24 - 
        334032233627648*a^26 - 165907171639296*a^28 + 9629298851840*a^30)*
       m3^4 - 2304*(1 - 4*a^2)^2*(55694881614153348 + 1207915300446651187*
         a^2 + 3163945295564739304*a^4 - 16097886229001667998*a^6 - 
        6998687517883844016*a^8 + 70291313825184710931*a^10 - 
        67057809216324072564*a^12 - 19009474157753515824*a^14 + 
        65166235697719619904*a^16 - 37891391986650407424*a^18 + 
        5613861656042633216*a^20 + 2610461821652148224*a^22 - 
        1246038848959774720*a^24 + 193572954890502144*a^26 - 
        8278336052920320*a^28 - 727085340426240*a^30 + 60095723470848*a^32)*
       m3^6 + 256*(1356219866119920660 + 45920193506536313231*a^2 + 
        314586582441526116412*a^4 - 214670535372618505206*a^6 - 
        2856190500327350221304*a^8 + 3406140071879393899199*a^10 + 
        5107821750040175389296*a^12 - 11020319746707703208736*a^14 + 
        4320518689902448478976*a^16 + 3667087307427493388544*a^18 - 
        3877107813893496971264*a^20 + 1146928753528887984128*a^22 + 
        25868172981031010304*a^24 - 84842493883345469440*a^26 + 
        17463902243478568960*a^28 - 1117243900271001600*a^30 - 
        33935829541847040*a^32 + 4846317868154880*a^34)*m3^8) - 
    131072*a0^14*((1 - 4*a^2)^2*(3*(1 - 4*a^2)^8*(9 - 4*a^2)^2*
         (3194440776100 - 12093826938901*a^2 + 11282760021456*a^4 + 
          10303329046434*a^6 - 24503958826944*a^8 + 14519322803979*a^10 - 
          3233420690604*a^12 + 67176517344*a^14 + 77535513216*a^16 - 
          10575513856*a^18 + 408011776*a^20) - 80*(1 - 4*a^2)^6*
         (3628350415589004 - 4682188564898327*a^2 - 32895177157476668*a^4 + 
          100142860876059814*a^6 - 99749368241543304*a^8 + 
          13679777851764729*a^10 + 49101437000304816*a^12 - 
          42260547623375616*a^14 + 15511038773834496*a^16 - 
          2655693062555136*a^18 + 96704064622592*a^20 + 33732642308096*a^22 - 
          4676331175936*a^24 + 180103741440*a^26)*m3^2 + 
        32*(1 - 4*a^2)^4*(361824845219487972 + 1522255506444116699*a^2 - 
          8327327049774152528*a^4 + 4371825559898311586*a^6 + 
          23118313231990678656*a^8 - 42513929485774958405*a^10 + 
          26321820571473545460*a^12 - 617832350138406720*a^14 - 
          7359902261225199360*a^16 + 3922702474356165120*a^18 - 
          886040582252767232*a^20 + 76714270969020416*a^22 + 
          3290005053964288*a^24 - 993025462173696*a^26 + 46440094367744*a^28)*
         m3^4 - 1280*(1 - 4*a^2)^2*(97891619110069932 + 1161955124757832801*
           a^2 - 1206633352833611604*a^4 - 10808882207139179098*a^6 + 
          22459890315464281640*a^8 - 1916486475634395855*a^10 - 
          32092334435020757000*a^12 + 33932183935964289360*a^14 - 
          11829502324713162240*a^16 - 1629128076414512640*a^18 + 
          2486607594018295808*a^20 - 748426655228092416*a^22 + 
          90410466837397504*a^24 - 1323762213650432*a^26 - 
          596499604439040*a^28 + 35623172833280*a^30)*m3^6 + 
        6912*(55694881614153348 + 1207915300446651187*a^2 + 
          3163945295564739304*a^4 - 16097886229001667998*a^6 - 
          6998687517883844016*a^8 + 70291313825184710931*a^10 - 
          67057809216324072564*a^12 - 19009474157753515824*a^14 + 
          65166235697719619904*a^16 - 37891391986650407424*a^18 + 
          5613861656042633216*a^20 + 2610461821652148224*a^22 - 
          1246038848959774720*a^24 + 193572954890502144*a^26 - 
          8278336052920320*a^28 - 727085340426240*a^30 + 60095723470848*a^32)*
         m3^8) + 12*a1^2*(15*(1 - 4*a^2)^8*(9 - 4*a^2)^2*
         (1916918979500 - 1348954289695*a^2 - 15372822693124*a^4 + 
          30946672417926*a^6 - 13378997139576*a^8 - 11397438945231*a^10 + 
          11459895008712*a^12 - 3390614460048*a^14 + 304863072000*a^16 + 
          28491861760*a^18 - 6376896512*a^20 + 277516288*a^22) - 
        16*(1 - 4*a^2)^6*(29910153953678148 + 117783314273533091*a^2 - 
          660772975190050352*a^4 + 374441263118475474*a^6 + 
          1722801951607933504*a^8 - 3178300566486446845*a^10 + 
          1942849510451732340*a^12 - 43589005911343680*a^14 - 
          523740852211895040*a^16 + 272677774940858880*a^18 - 
          60039674913548288*a^20 + 5002401436319744*a^22 + 
          235167842107392*a^24 - 64903508721664*a^26 + 2901805367296*a^28)*
         m3^2 + 480*(1 - 4*a^2)^4*(29652414242344740 + 347127394876568635*
           a^2 - 369245290626085260*a^4 - 3183534855009535486*a^6 + 
          6631577356377368600*a^8 - 605614108099314069*a^10 - 
          9320602960948668296*a^12 + 9811323616971664176*a^14 - 
          3389915262464994816*a^16 - 473465084447353344*a^18 + 
          707295195264733184*a^20 - 210665982816559104*a^22 + 
          25111506960646144*a^24 - 334032233627648*a^26 - 
          165907171639296*a^28 + 9629298851840*a^30)*m3^4 - 
        2304*(1 - 4*a^2)^2*(55694881614153348 + 1207915300446651187*a^2 + 
          3163945295564739304*a^4 - 16097886229001667998*a^6 - 
          6998687517883844016*a^8 + 70291313825184710931*a^10 - 
          67057809216324072564*a^12 - 19009474157753515824*a^14 + 
          65166235697719619904*a^16 - 37891391986650407424*a^18 + 
          5613861656042633216*a^20 + 2610461821652148224*a^22 - 
          1246038848959774720*a^24 + 193572954890502144*a^26 - 
          8278336052920320*a^28 - 727085340426240*a^30 + 60095723470848*a^32)*
         m3^6 + 256*(1356219866119920660 + 45920193506536313231*a^2 + 
          314586582441526116412*a^4 - 214670535372618505206*a^6 - 
          2856190500327350221304*a^8 + 3406140071879393899199*a^10 + 
          5107821750040175389296*a^12 - 11020319746707703208736*a^14 + 
          4320518689902448478976*a^16 + 3667087307427493388544*a^18 - 
          3877107813893496971264*a^20 + 1146928753528887984128*a^22 + 
          25868172981031010304*a^24 - 84842493883345469440*a^26 + 
          17463902243478568960*a^28 - 1117243900271001600*a^30 - 
          33935829541847040*a^32 + 4846317868154880*a^34)*m3^8)) + 
    16384*a0^12*((1 - 4*a^2)^4*(3*(1 - 4*a^2)^6*(9 - 4*a^2)^2*
         (-3846801825300 + 6539484251473*a^2 + 44409540399692*a^4 - 
          187712871247962*a^6 + 309132423417192*a^8 - 256159726178847*a^10 + 
          97426373706072*a^12 - 10040344150992*a^14 - 3541312927488*a^16 + 
          1126515595008*a^18 - 114907015168*a^20 + 3961016320*a^22) - 
        48*(1 - 4*a^2)^4*(2316774347262396 - 63613355679282467*a^2 + 
          347674272885385472*a^4 - 770481305876548370*a^6 + 
          592366769164225440*a^8 + 589015782616663613*a^10 - 
          1692685216596496548*a^12 + 1603543259241069888*a^14 - 
          794528220594763008*a^16 + 208403811795813888*a^18 - 
          20797707830032384*a^20 - 2696509484810240*a^22 + 
          945975411015680*a^24 - 92409788301312*a^26 + 3105772797952*a^28)*
         m3^2 + 160*(1 - 4*a^2)^2*(87340594840229052 - 1013022166309204627*
           a^2 + 2001349517001361084*a^4 + 8764338299484846446*a^6 - 
          43717928163729823224*a^8 + 73698990551637127165*a^10 - 
          50155733117828201064*a^12 - 7534286175209761776*a^14 + 
          36125722738403652096*a^16 - 25617477156663645696*a^18 + 
          8711947022214467584*a^20 - 1422727636313595904*a^22 + 
          44819467513495552*a^24 + 19020829834149888*a^26 - 
          2579359745966080*a^28 + 100166091669504*a^30)*m3^4 - 
        256*(865491638987951892 - 3849273350514379745*a^2 - 
          36842716334257093512*a^4 + 244630628549485096554*a^6 - 
          372398331429502671056*a^8 - 405699262992950112321*a^10 + 
          1889774975091164539692*a^12 - 2286126453082733445488*a^14 + 
          1073953082995738728768*a^16 + 137049175677994808832*a^18 - 
          387481905398475311104*a^20 + 181201308873391153152*a^22 - 
          38495103628072550400*a^24 + 3151317221483675648*a^26 + 
          155912744633892864*a^28 - 42690238592581632*a^30 + 
          1974830530297856*a^32)*m3^6 + 1280*(658438204621382388 + 
          7771967052920448919*a^2 - 8149741026969213756*a^4 - 
          71887342523642535766*a^6 + 149523757469253443960*a^8 - 
          13116472875431410041*a^10 - 212254764388621042664*a^12 + 
          224030648296602135024*a^14 - 77827246661037602304*a^16 - 
          10777698065684230656*a^18 + 16312087133455781888*a^20 - 
          4889700466261401600*a^22 + 587645429995405312*a^24 - 
          8301338957250560*a^26 - 3879162962509824*a^28 + 
          229156380999680*a^30)*m3^8) + 40*(a1 - 4*a^2*a1)^2*
       (3*(1 - 4*a^2)^8*(9 - 4*a^2)^2*(3194440776100 - 12093826938901*a^2 + 
          11282760021456*a^4 + 10303329046434*a^6 - 24503958826944*a^8 + 
          14519322803979*a^10 - 3233420690604*a^12 + 67176517344*a^14 + 
          77535513216*a^16 - 10575513856*a^18 + 408011776*a^20) - 
        80*(1 - 4*a^2)^6*(3628350415589004 - 4682188564898327*a^2 - 
          32895177157476668*a^4 + 100142860876059814*a^6 - 
          99749368241543304*a^8 + 13679777851764729*a^10 + 
          49101437000304816*a^12 - 42260547623375616*a^14 + 
          15511038773834496*a^16 - 2655693062555136*a^18 + 
          96704064622592*a^20 + 33732642308096*a^22 - 4676331175936*a^24 + 
          180103741440*a^26)*m3^2 + 32*(1 - 4*a^2)^4*(361824845219487972 + 
          1522255506444116699*a^2 - 8327327049774152528*a^4 + 
          4371825559898311586*a^6 + 23118313231990678656*a^8 - 
          42513929485774958405*a^10 + 26321820571473545460*a^12 - 
          617832350138406720*a^14 - 7359902261225199360*a^16 + 
          3922702474356165120*a^18 - 886040582252767232*a^20 + 
          76714270969020416*a^22 + 3290005053964288*a^24 - 
          993025462173696*a^26 + 46440094367744*a^28)*m3^4 - 
        1280*(1 - 4*a^2)^2*(97891619110069932 + 1161955124757832801*a^2 - 
          1206633352833611604*a^4 - 10808882207139179098*a^6 + 
          22459890315464281640*a^8 - 1916486475634395855*a^10 - 
          32092334435020757000*a^12 + 33932183935964289360*a^14 - 
          11829502324713162240*a^16 - 1629128076414512640*a^18 + 
          2486607594018295808*a^20 - 748426655228092416*a^22 + 
          90410466837397504*a^24 - 1323762213650432*a^26 - 
          596499604439040*a^28 + 35623172833280*a^30)*m3^6 + 
        6912*(55694881614153348 + 1207915300446651187*a^2 + 
          3163945295564739304*a^4 - 16097886229001667998*a^6 - 
          6998687517883844016*a^8 + 70291313825184710931*a^10 - 
          67057809216324072564*a^12 - 19009474157753515824*a^14 + 
          65166235697719619904*a^16 - 37891391986650407424*a^18 + 
          5613861656042633216*a^20 + 2610461821652148224*a^22 - 
          1246038848959774720*a^24 + 193572954890502144*a^26 - 
          8278336052920320*a^28 - 727085340426240*a^30 + 60095723470848*a^32)*
         m3^8) + 336*a1^4*(15*(1 - 4*a^2)^8*(9 - 4*a^2)^2*
         (1916918979500 - 1348954289695*a^2 - 15372822693124*a^4 + 
          30946672417926*a^6 - 13378997139576*a^8 - 11397438945231*a^10 + 
          11459895008712*a^12 - 3390614460048*a^14 + 304863072000*a^16 + 
          28491861760*a^18 - 6376896512*a^20 + 277516288*a^22) - 
        16*(1 - 4*a^2)^6*(29910153953678148 + 117783314273533091*a^2 - 
          660772975190050352*a^4 + 374441263118475474*a^6 + 
          1722801951607933504*a^8 - 3178300566486446845*a^10 + 
          1942849510451732340*a^12 - 43589005911343680*a^14 - 
          523740852211895040*a^16 + 272677774940858880*a^18 - 
          60039674913548288*a^20 + 5002401436319744*a^22 + 
          235167842107392*a^24 - 64903508721664*a^26 + 2901805367296*a^28)*
         m3^2 + 480*(1 - 4*a^2)^4*(29652414242344740 + 347127394876568635*
           a^2 - 369245290626085260*a^4 - 3183534855009535486*a^6 + 
          6631577356377368600*a^8 - 605614108099314069*a^10 - 
          9320602960948668296*a^12 + 9811323616971664176*a^14 - 
          3389915262464994816*a^16 - 473465084447353344*a^18 + 
          707295195264733184*a^20 - 210665982816559104*a^22 + 
          25111506960646144*a^24 - 334032233627648*a^26 - 
          165907171639296*a^28 + 9629298851840*a^30)*m3^4 - 
        2304*(1 - 4*a^2)^2*(55694881614153348 + 1207915300446651187*a^2 + 
          3163945295564739304*a^4 - 16097886229001667998*a^6 - 
          6998687517883844016*a^8 + 70291313825184710931*a^10 - 
          67057809216324072564*a^12 - 19009474157753515824*a^14 + 
          65166235697719619904*a^16 - 37891391986650407424*a^18 + 
          5613861656042633216*a^20 + 2610461821652148224*a^22 - 
          1246038848959774720*a^24 + 193572954890502144*a^26 - 
          8278336052920320*a^28 - 727085340426240*a^30 + 60095723470848*a^32)*
         m3^6 + 256*(1356219866119920660 + 45920193506536313231*a^2 + 
          314586582441526116412*a^4 - 214670535372618505206*a^6 - 
          2856190500327350221304*a^8 + 3406140071879393899199*a^10 + 
          5107821750040175389296*a^12 - 11020319746707703208736*a^14 + 
          4320518689902448478976*a^16 + 3667087307427493388544*a^18 - 
          3877107813893496971264*a^20 + 1146928753528887984128*a^22 + 
          25868172981031010304*a^24 - 84842493883345469440*a^26 + 
          17463902243478568960*a^28 - 1117243900271001600*a^30 - 
          33935829541847040*a^32 + 4846317868154880*a^34)*m3^8)) - 
    8192*a0^10*((1 - 4*a^2)^6*(15*(1 - 4*a^2)^6*(9 - 4*a^2)^2*
         (-207350815700 + 1195168058737*a^2 - 2751109514016*a^4 + 
          3194842357830*a^6 - 1949422307232*a^8 + 361980972561*a^10 + 
          181200626604*a^12 - 106374714720*a^14 + 21129059712*a^16 - 
          1848740608*a^18 + 59128832*a^20) - 16*(1 - 4*a^2)^4*
         (-4484690211797820 + 14212998284681299*a^2 + 22999023491195388*a^4 - 
          189114138800823294*a^6 + 418972713293465224*a^8 - 
          491014919738795709*a^10 + 334087967525136864*a^12 - 
          128199212270848704*a^14 + 21642942762299904*a^16 + 
          2053493228990976*a^18 - 1642353741193216*a^20 + 
          301578569859072*a^22 - 24475006009344*a^24 + 747741839360*a^26)*
         m3^2 + 32*(1 - 4*a^2)^2*(908581068821916 - 734696830003539387*a^2 + 
          4446135983489188992*a^4 - 10008860047713686690*a^6 + 
          7649192713677190560*a^8 + 7667782111006576293*a^10 - 
          21824861174580905028*a^12 + 20649037816640923968*a^14 - 
          10262047081285010688*a^16 + 2709176396138976768*a^18 - 
          273610439327299584*a^20 - 35096613226659840*a^22 + 
          12507096760647680*a^24 - 1235420005466112*a^26 + 
          42135816241152*a^28)*m3^4 - 3840*(9039755235142044 - 
          118080328063658923*a^2 + 245417333699958220*a^4 + 
          982319071243036766*a^6 - 5001378561072131736*a^8 + 
          8438560091822425381*a^10 - 5735429810968864632*a^12 - 
          855254574091157808*a^14 + 4111181988270018048*a^16 - 
          2912916802735584768*a^18 + 990135630045097984*a^20 - 
          161704879316131840*a^22 + 5106457879379968*a^24 + 
          2161936711090176*a^26 - 293691859664896*a^28 + 11428892246016*a^30)*
         m3^6 + 256*(813380152300010388 + 3397860955708832671*a^2 - 
          18636973025118456112*a^4 + 9866974909152049594*a^6 + 
          51405032318805157824*a^8 - 94562760671009257345*a^10 + 
          58472189674302287940*a^12 - 1366431718010844480*a^14 - 
          16291027079086083840*a^16 + 8663438273534906880*a^18 - 
          1952200189246179328*a^20 + 168435746247000064*a^22 + 
          7285513634250752*a^24 - 2180761450512384*a^26 + 
          101585604837376*a^28)*m3^8) + 4*(1 - 4*a^2)^4*a1^2*
       (3*(1 - 4*a^2)^6*(9 - 4*a^2)^2*(-12675403197100 + 35304504916511*a^2 + 
          46902285103604*a^4 - 317978830649094*a^6 + 539217487495704*a^8 - 
          434873007813489*a^10 + 160671975348264*a^12 - 16008908403504*a^14 - 
          5757632461056*a^16 + 1802454743296*a^18 - 182469564416*a^20 + 
          6260961280*a^22) - 16*(1 - 4*a^2)^4*(-3365262853207668 - 
          266320496354077319*a^2 + 1676027037517064704*a^4 - 
          3813493515419759210*a^6 + 3001275310861274400*a^8 + 
          2627636510569000281*a^10 - 7818382441089441876*a^12 + 
          7391371610595003456*a^14 - 3647450976954429696*a^16 + 
          953638618225184256*a^18 - 94924814099519488*a^20 - 
          12340135156695040*a^22 + 4327138734571520*a^24 - 
          423479172071424*a^26 + 14278221103104*a^28)*m3^2 + 
        160*(1 - 4*a^2)^2*(100586727478467972 - 1551233772101726653*a^2 + 
          3387738987708564100*a^4 + 12504205321568036530*a^6 - 
          64897436583844150408*a^8 + 109514767669692536499*a^10 - 
          74243968923996503064*a^12 - 11262258818997397776*a^14 + 
          53428897685951049216*a^16 - 37869223987172461056*a^18 + 
          12895157147296559104*a^20 - 2112341556269129728*a^22 + 
          67553701077057536*a^24 + 28247146991386624*a^26 - 
          3859147856019456*a^28 + 151074043330560*a^30)*m3^4 - 
        256*(1149175536085903788 - 6058447030295990927*a^2 - 
          51663454691510166264*a^4 + 352505765403665693686*a^6 - 
          536820898114178995248*a^8 - 587052883445540727855*a^10 + 
          2724019852595397334292*a^12 - 3292718284470895916944*a^14 + 
          1546931706253381059264*a^16 + 199481115186211416576*a^18 - 
          562341329968604821504*a^20 + 263890812545414258688*a^22 - 
          56337016969247752192*a^24 + 4653490586009272320*a^26 + 
          225215335280934912*a^28 - 63031003178860544*a^30 + 
          2952325551357952*a^32)*m3^6 + 3840*(302609233713245508 + 
          3606438314401625299*a^2 - 3718797539456190636*a^4 - 
          33684924263528109934*a^6 + 69944829192725020760*a^8 - 
          5849103578239641213*a^10 - 100407528857237023112*a^12 + 
          106294764892942164912*a^14 - 37148263511457664512*a^16 - 
          5096117052315990528*a^18 + 7824544790278983680*a^20 - 
          2361708672462692352*a^22 + 286307346467651584*a^24 - 
          4292952153718784*a^26 - 1888276902838272*a^28 + 
          113604794777600*a^30)*m3^8) + 144*(1 - 4*a^2)^2*a1^4*
       (3*(1 - 4*a^2)^8*(9 - 4*a^2)^2*(3194440776100 - 12093826938901*a^2 + 
          11282760021456*a^4 + 10303329046434*a^6 - 24503958826944*a^8 + 
          14519322803979*a^10 - 3233420690604*a^12 + 67176517344*a^14 + 
          77535513216*a^16 - 10575513856*a^18 + 408011776*a^20) - 
        80*(1 - 4*a^2)^6*(3628350415589004 - 4682188564898327*a^2 - 
          32895177157476668*a^4 + 100142860876059814*a^6 - 
          99749368241543304*a^8 + 13679777851764729*a^10 + 
          49101437000304816*a^12 - 42260547623375616*a^14 + 
          15511038773834496*a^16 - 2655693062555136*a^18 + 
          96704064622592*a^20 + 33732642308096*a^22 - 4676331175936*a^24 + 
          180103741440*a^26)*m3^2 + 32*(1 - 4*a^2)^4*(361824845219487972 + 
          1522255506444116699*a^2 - 8327327049774152528*a^4 + 
          4371825559898311586*a^6 + 23118313231990678656*a^8 - 
          42513929485774958405*a^10 + 26321820571473545460*a^12 - 
          617832350138406720*a^14 - 7359902261225199360*a^16 + 
          3922702474356165120*a^18 - 886040582252767232*a^20 + 
          76714270969020416*a^22 + 3290005053964288*a^24 - 
          993025462173696*a^26 + 46440094367744*a^28)*m3^4 - 
        1280*(1 - 4*a^2)^2*(97891619110069932 + 1161955124757832801*a^2 - 
          1206633352833611604*a^4 - 10808882207139179098*a^6 + 
          22459890315464281640*a^8 - 1916486475634395855*a^10 - 
          32092334435020757000*a^12 + 33932183935964289360*a^14 - 
          11829502324713162240*a^16 - 1629128076414512640*a^18 + 
          2486607594018295808*a^20 - 748426655228092416*a^22 + 
          90410466837397504*a^24 - 1323762213650432*a^26 - 
          596499604439040*a^28 + 35623172833280*a^30)*m3^6 + 
        6912*(55694881614153348 + 1207915300446651187*a^2 + 
          3163945295564739304*a^4 - 16097886229001667998*a^6 - 
          6998687517883844016*a^8 + 70291313825184710931*a^10 - 
          67057809216324072564*a^12 - 19009474157753515824*a^14 + 
          65166235697719619904*a^16 - 37891391986650407424*a^18 + 
          5613861656042633216*a^20 + 2610461821652148224*a^22 - 
          1246038848959774720*a^24 + 193572954890502144*a^26 - 
          8278336052920320*a^28 - 727085340426240*a^30 + 60095723470848*a^32)*
         m3^8) + 1344*a1^6*(15*(1 - 4*a^2)^8*(9 - 4*a^2)^2*
         (1916918979500 - 1348954289695*a^2 - 15372822693124*a^4 + 
          30946672417926*a^6 - 13378997139576*a^8 - 11397438945231*a^10 + 
          11459895008712*a^12 - 3390614460048*a^14 + 304863072000*a^16 + 
          28491861760*a^18 - 6376896512*a^20 + 277516288*a^22) - 
        16*(1 - 4*a^2)^6*(29910153953678148 + 117783314273533091*a^2 - 
          660772975190050352*a^4 + 374441263118475474*a^6 + 
          1722801951607933504*a^8 - 3178300566486446845*a^10 + 
          1942849510451732340*a^12 - 43589005911343680*a^14 - 
          523740852211895040*a^16 + 272677774940858880*a^18 - 
          60039674913548288*a^20 + 5002401436319744*a^22 + 
          235167842107392*a^24 - 64903508721664*a^26 + 2901805367296*a^28)*
         m3^2 + 480*(1 - 4*a^2)^4*(29652414242344740 + 347127394876568635*
           a^2 - 369245290626085260*a^4 - 3183534855009535486*a^6 + 
          6631577356377368600*a^8 - 605614108099314069*a^10 - 
          9320602960948668296*a^12 + 9811323616971664176*a^14 - 
          3389915262464994816*a^16 - 473465084447353344*a^18 + 
          707295195264733184*a^20 - 210665982816559104*a^22 + 
          25111506960646144*a^24 - 334032233627648*a^26 - 
          165907171639296*a^28 + 9629298851840*a^30)*m3^4 - 
        2304*(1 - 4*a^2)^2*(55694881614153348 + 1207915300446651187*a^2 + 
          3163945295564739304*a^4 - 16097886229001667998*a^6 - 
          6998687517883844016*a^8 + 70291313825184710931*a^10 - 
          67057809216324072564*a^12 - 19009474157753515824*a^14 + 
          65166235697719619904*a^16 - 37891391986650407424*a^18 + 
          5613861656042633216*a^20 + 2610461821652148224*a^22 - 
          1246038848959774720*a^24 + 193572954890502144*a^26 - 
          8278336052920320*a^28 - 727085340426240*a^30 + 60095723470848*a^32)*
         m3^6 + 256*(1356219866119920660 + 45920193506536313231*a^2 + 
          314586582441526116412*a^4 - 214670535372618505206*a^6 - 
          2856190500327350221304*a^8 + 3406140071879393899199*a^10 + 
          5107821750040175389296*a^12 - 11020319746707703208736*a^14 + 
          4320518689902448478976*a^16 + 3667087307427493388544*a^18 - 
          3877107813893496971264*a^20 + 1146928753528887984128*a^22 + 
          25868172981031010304*a^24 - 84842493883345469440*a^26 + 
          17463902243478568960*a^28 - 1117243900271001600*a^30 - 
          33935829541847040*a^32 + 4846317868154880*a^34)*m3^8)) + 
    512*a0^8*((1 - 4*a^2)^8*((1 - 4*a^2)^4*(9 - 4*a^2)^2*
         (6234338781300 - 37427148956233*a^2 + 93328113126596*a^4 - 
          113375611005174*a^6 + 37045156307448*a^8 + 54210293667687*a^10 - 
          77200655481576*a^12 + 43341029687184*a^14 - 12581593510656*a^16 + 
          1941320493312*a^18 - 149102323712*a^20 + 4417613824*a^22) - 
        16*(1 - 4*a^2)^2*(-2646639410367708 + 56827265112833675*a^2 - 
          378043124458315536*a^4 + 1260552927407703234*a^6 - 
          2468212658130822144*a^8 + 3019094106216871275*a^10 - 
          2312759593397381772*a^12 + 1012339792726576320*a^14 - 
          140372378599597824*a^16 - 92979581157889536*a^18 + 
          58306866905110528*a^20 - 15070616352473088*a^22 + 
          2062293279768576*a^24 - 144303967764480*a^26 + 4019465748480*a^28)*
         m3^2 + 160*(-19331756373098484 + 233694769415711785*a^2 - 
          838638247770872228*a^4 - 94856388130486314*a^6 + 
          8506074774315307336*a^8 - 26831936587844381255*a^10 + 
          43299042812090822152*a^12 - 42078508550845625712*a^14 + 
          25176490666403495424*a^16 - 8733242730143804928*a^18 + 
          1287849675278102528*a^20 + 182636491652046848*a^22 - 
          113206973102161920*a^24 + 19834539297013760*a^26 - 
          1574899386155008*a^28 + 47633600086016*a^30)*m3^4 - 
        256*(-784167628648572 - 1125146259228126829*a^2 + 
          6848883174478629344*a^4 - 15456221062446017742*a^6 + 
          11929651455114659232*a^8 + 11456290530835425459*a^10 - 
          33069190643512130364*a^12 + 31282155889865763264*a^14 - 
          15510270562809825024*a^16 + 4081305144368515584*a^18 - 
          410143859337562112*a^20 - 52851090107482112*a^22 + 
          18727969963180032*a^24 - 1843765071642624*a^26 + 
          62626275262464*a^28)*m3^6 + 1280*(140168569106589156 - 
          175316703458343765*a^2 - 1305114220192672644*a^4 + 
          3949958137105143442*a^6 - 3933668964701545848*a^8 + 
          524007999071960475*a^10 + 1980874468891580544*a^12 - 
          1711531635152299584*a^14 + 632778519505843200*a^16 - 
          109319419436201472*a^18 + 4086629210456064*a^20 + 
          1388906326573056*a^22 - 194801254531072*a^24 + 7591129448448*a^26)*
         m3^8) + 80*(1 - 4*a^2)^6*a1^2*(3*(1 - 4*a^2)^6*(9 - 4*a^2)^2*
         (-623351143100 + 3603244441571*a^2 - 8308398235488*a^4 + 
          9493027219506*a^6 - 5357857233120*a^8 + 929041877955*a^10 + 
          411194148804*a^12 - 231578805792*a^14 + 44218003584*a^16 - 
          3747139840*a^18 + 116945920*a^20) - 16*(1 - 4*a^2)^4*
         (-2855999155409892 + 10961681943760469*a^2 - 865926777636060*a^4 - 
          66069771754332306*a^6 + 160728909925739320*a^8 - 
          188992238828207643*a^10 + 126592380127904544*a^12 - 
          47706076801105728*a^14 + 7915229737090560*a^16 + 
          755913528737280*a^18 - 593672693227520*a^20 + 108304239869952*
           a^22 - 8761991626752*a^24 + 267802443776*a^26)*m3^2 + 
        32*(1 - 4*a^2)^2*(-18827836941562236 - 195858334194551725*a^2 + 
          1505248455332389760*a^4 - 3508645438652871118*a^6 + 
          2725495138912910688*a^8 + 2461864840219167987*a^10 - 
          7162289098125321372*a^12 + 6757008511924853952*a^14 - 
          3354585842052256512*a^16 + 887909287333673472*a^18 - 
          90362618499762176*a^20 - 11515207770718208*a^22 + 
          4154946084732928*a^24 - 414684865167360*a^26 + 14342502481920*a^28)*
         m3^4 - 256*(23304190466854332 - 523379082339164563*a^2 + 
          1206900995121479788*a^4 + 4226643463627332078*a^6 - 
          22176965613334809560*a^8 + 37323672861584737469*a^10 - 
          25117641455863687608*a^12 - 4238161598859164592*a^14 + 
          18773143306178698752*a^16 - 13369646980984407552*a^18 + 
          4598918767263232000*a^20 - 763648091836309504*a^22 + 
          25594479885287424*a^24 + 10220421918556160*a^26 - 
          1423032677040128*a^28 + 56753472405504*a^30)*m3^6 + 
        768*(66963537808232004 + 302665585466460643*a^2 - 
          1612921084415530096*a^4 + 775182939851288402*a^6 + 
          4768040218615644352*a^8 - 8741990321445221565*a^10 + 
          5477319501414914100*a^12 - 133801524685869120*a^14 - 
          1582234688739152640*a^16 + 860118774896232960*a^18 - 
          198313078125881344*a^20 + 17679464653176832*a^22 + 
          704565632106496*a^24 - 228461062193152*a^26 + 11031343792128*a^28)*
         m3^8) + 32*(a1 - 4*a^2*a1)^4*(3*(1 - 4*a^2)^6*(9 - 4*a^2)^2*
         (-66782009149100 + 223580681068831*a^2 - 24467582768396*a^4 - 
          854414803961094*a^6 + 1531548089210904*a^8 - 1173546526898289*
           a^10 + 408538439431464*a^12 - 37708169869104*a^14 - 
          14189243341056*a^16 + 4280997591296*a^18 - 425593378816*a^20 + 
          14438543360*a^22) - 16*(1 - 4*a^2)^4*(-89475010201746036 - 
          413003367491991943*a^2 + 4021010932231109888*a^4 - 
          9704952864691267690*a^6 + 8016299719456108320*a^8 + 
          5117665953902084697*a^10 - 16844558680610128212*a^12 + 
          15835304885251140672*a^14 - 7727345859576836352*a^16 + 
          2002206027314499072*a^18 - 197860401385281536*a^20 - 
          25915325163683840*a^22 + 9075773779148800*a^24 - 
          892769092435968*a^26 + 30369903280128*a^28)*m3^2 + 
        160*(1 - 4*a^2)^2*(18628466265682308 - 3292670680030971581*a^2 + 
          9089766248656263044*a^4 + 21154597877180674226*a^6 - 
          125718139197184794248*a^8 + 212827226392806147507*a^10 - 
          142550153331518214936*a^12 - 22289494975091326224*a^14 + 
          102299676841975524864*a^16 - 72396497487406877184*a^18 + 
          24753733978442264576*a^20 - 4094183723330674688*a^22 + 
          137054400995000320*a^24 + 54789707423744000*a^26 - 
          7658945134460928*a^28 + 307097521618944*a^30)*m3^4 - 
        256*(1403979537795663276 - 13824116087738509711*a^2 - 
          81723190523767488504*a^4 + 618370466283959680502*a^6 - 
          942982202047907922480*a^8 - 1045129700627774811951*a^10 + 
          4784184044942697817108*a^12 - 5766608198022566326160*a^14 + 
          2709875903065399915200*a^16 + 362406340387738053120*a^18 - 
          1011393491162560772096*a^20 + 480314720502793691136*a^22 - 
          104240203101329063936*a^24 + 8866069694721097728*a^26 + 
          398507980542443520*a^28 - 120035878097649664*a^30 + 
          5845129638182912*a^32)*m3^6 + 3840*(445559255841816900 + 
          5535605356451655635*a^2 - 5301157234741883820*a^4 - 
          53817366537297272174*a^6 + 110987361134039834200*a^8 - 
          7443409999622899581*a^10 - 166495937692033056904*a^12 + 
          178266174253730914224*a^14 - 63704368108548509184*a^16 - 
          8435842221475232256*a^18 + 13660096921864523776*a^20 - 
          4224567980917334016*a^22 + 527522481754996736*a^24 - 
          9439600357998592*a^26 - 3468726335176704*a^28 + 
          221369215221760*a^30)*m3^8) + 1280*(1 - 4*a^2)^2*a1^6*
       (3*(1 - 4*a^2)^8*(9 - 4*a^2)^2*(3194440776100 - 12093826938901*a^2 + 
          11282760021456*a^4 + 10303329046434*a^6 - 24503958826944*a^8 + 
          14519322803979*a^10 - 3233420690604*a^12 + 67176517344*a^14 + 
          77535513216*a^16 - 10575513856*a^18 + 408011776*a^20) - 
        80*(1 - 4*a^2)^6*(3628350415589004 - 4682188564898327*a^2 - 
          32895177157476668*a^4 + 100142860876059814*a^6 - 
          99749368241543304*a^8 + 13679777851764729*a^10 + 
          49101437000304816*a^12 - 42260547623375616*a^14 + 
          15511038773834496*a^16 - 2655693062555136*a^18 + 
          96704064622592*a^20 + 33732642308096*a^22 - 4676331175936*a^24 + 
          180103741440*a^26)*m3^2 + 32*(1 - 4*a^2)^4*(361824845219487972 + 
          1522255506444116699*a^2 - 8327327049774152528*a^4 + 
          4371825559898311586*a^6 + 23118313231990678656*a^8 - 
          42513929485774958405*a^10 + 26321820571473545460*a^12 - 
          617832350138406720*a^14 - 7359902261225199360*a^16 + 
          3922702474356165120*a^18 - 886040582252767232*a^20 + 
          76714270969020416*a^22 + 3290005053964288*a^24 - 
          993025462173696*a^26 + 46440094367744*a^28)*m3^4 - 
        1280*(1 - 4*a^2)^2*(97891619110069932 + 1161955124757832801*a^2 - 
          1206633352833611604*a^4 - 10808882207139179098*a^6 + 
          22459890315464281640*a^8 - 1916486475634395855*a^10 - 
          32092334435020757000*a^12 + 33932183935964289360*a^14 - 
          11829502324713162240*a^16 - 1629128076414512640*a^18 + 
          2486607594018295808*a^20 - 748426655228092416*a^22 + 
          90410466837397504*a^24 - 1323762213650432*a^26 - 
          596499604439040*a^28 + 35623172833280*a^30)*m3^6 + 
        6912*(55694881614153348 + 1207915300446651187*a^2 + 
          3163945295564739304*a^4 - 16097886229001667998*a^6 - 
          6998687517883844016*a^8 + 70291313825184710931*a^10 - 
          67057809216324072564*a^12 - 19009474157753515824*a^14 + 
          65166235697719619904*a^16 - 37891391986650407424*a^18 + 
          5613861656042633216*a^20 + 2610461821652148224*a^22 - 
          1246038848959774720*a^24 + 193572954890502144*a^26 - 
          8278336052920320*a^28 - 727085340426240*a^30 + 60095723470848*a^32)*
         m3^8) + 26880*a1^8*(15*(1 - 4*a^2)^8*(9 - 4*a^2)^2*
         (1916918979500 - 1348954289695*a^2 - 15372822693124*a^4 + 
          30946672417926*a^6 - 13378997139576*a^8 - 11397438945231*a^10 + 
          11459895008712*a^12 - 3390614460048*a^14 + 304863072000*a^16 + 
          28491861760*a^18 - 6376896512*a^20 + 277516288*a^22) - 
        16*(1 - 4*a^2)^6*(29910153953678148 + 117783314273533091*a^2 - 
          660772975190050352*a^4 + 374441263118475474*a^6 + 
          1722801951607933504*a^8 - 3178300566486446845*a^10 + 
          1942849510451732340*a^12 - 43589005911343680*a^14 - 
          523740852211895040*a^16 + 272677774940858880*a^18 - 
          60039674913548288*a^20 + 5002401436319744*a^22 + 
          235167842107392*a^24 - 64903508721664*a^26 + 2901805367296*a^28)*
         m3^2 + 480*(1 - 4*a^2)^4*(29652414242344740 + 347127394876568635*
           a^2 - 369245290626085260*a^4 - 3183534855009535486*a^6 + 
          6631577356377368600*a^8 - 605614108099314069*a^10 - 
          9320602960948668296*a^12 + 9811323616971664176*a^14 - 
          3389915262464994816*a^16 - 473465084447353344*a^18 + 
          707295195264733184*a^20 - 210665982816559104*a^22 + 
          25111506960646144*a^24 - 334032233627648*a^26 - 
          165907171639296*a^28 + 9629298851840*a^30)*m3^4 - 
        2304*(1 - 4*a^2)^2*(55694881614153348 + 1207915300446651187*a^2 + 
          3163945295564739304*a^4 - 16097886229001667998*a^6 - 
          6998687517883844016*a^8 + 70291313825184710931*a^10 - 
          67057809216324072564*a^12 - 19009474157753515824*a^14 + 
          65166235697719619904*a^16 - 37891391986650407424*a^18 + 
          5613861656042633216*a^20 + 2610461821652148224*a^22 - 
          1246038848959774720*a^24 + 193572954890502144*a^26 - 
          8278336052920320*a^28 - 727085340426240*a^30 + 60095723470848*a^32)*
         m3^6 + 256*(1356219866119920660 + 45920193506536313231*a^2 + 
          314586582441526116412*a^4 - 214670535372618505206*a^6 - 
          2856190500327350221304*a^8 + 3406140071879393899199*a^10 + 
          5107821750040175389296*a^12 - 11020319746707703208736*a^14 + 
          4320518689902448478976*a^16 + 3667087307427493388544*a^18 - 
          3877107813893496971264*a^20 + 1146928753528887984128*a^22 + 
          25868172981031010304*a^24 - 84842493883345469440*a^26 + 
          17463902243478568960*a^28 - 1117243900271001600*a^30 - 
          33935829541847040*a^32 + 4846317868154880*a^34)*m3^8)) - 
    512*a0^6*((1 - 4*a^2)^10*(5*(1 - 4*a^2)^4*(9 - 4*a^2)^2*
         (7987083300 - 114887068853*a^2 + 315378635184*a^4 - 
          538541194910*a^6 + 547588060544*a^8 - 345617303829*a^10 + 
          135643277236*a^12 - 32223615520*a^14 + 4400292480*a^16 - 
          312236288*a^18 + 8774656*a^20) - 16*(1 - 4*a^2)^2*
         (372500612057700 - 2586527501748405*a^2 + 7661312062387308*a^4 - 
          12096833311510190*a^6 + 9680264390262568*a^8 - 
          1149110264565765*a^10 - 5587320496872720*a^12 + 
          6124211875174272*a^14 - 3334995870955776*a^16 + 
          1086308816328192*a^18 - 217123357962240*a^20 + 
          25767741358080*a^22 - 1644830064640*a^24 + 42928111616*a^26)*m3^2 + 
        32*(-1254914335664388 + 36490180506238733*a^2 - 256454759455695120*
           a^4 + 868305512150420046*a^6 - 1705734479628666816*a^8 + 
          2082911864613301677*a^10 - 1589030773172244084*a^12 + 
          692711120679316032*a^14 - 96782423025259776*a^16 - 
          61943109247732224*a^18 + 38917193078204416*a^20 - 
          10037733244452864*a^22 + 1370378352918528*a^24 - 
          95693758464000*a^26 + 2661871779840*a^28)*m3^4 - 
        256*(-4787241521929020 + 15832142067019859*a^2 + 19188442349581308*
           a^4 - 183089411848249854*a^6 + 410628201626843784*a^8 - 
          481474555472110269*a^10 + 326800452722041824*a^12 - 
          125023057907792064*a^14 + 21043132510769664*a^16 + 
          1996557968380416*a^18 - 1591889473888256*a^20 + 
          291834404093952*a^22 - 23654191202304*a^24 + 721894440960*a^26)*
         m3^6 + 256*(12884365097876916 - 59863723619246057*a^2 + 
          88418768134773528*a^4 + 2117463201316314*a^6 - 148158252749762064*
           a^8 + 179808277926429687*a^10 - 100731491853933588*a^12 + 
          28720595183251632*a^14 - 3196467955973184*a^16 - 
          325806010043136*a^18 + 130639516500992*a^20 - 13138631946240*a^22 + 
          446888755200*a^24)*m3^8) + 4*(1 - 4*a^2)^8*a1^2*
       ((1 - 4*a^2)^4*(9 - 4*a^2)^2*(6146705025300 - 35880724760273*a^2 + 
          85509733927396*a^4 - 104299087330854*a^6 + 58142424929208*a^8 + 
          8910760010847*a^10 - 31693695305256*a^12 + 18116922656784*a^14 - 
          4952767531776*a^16 + 710504247552*a^18 - 50843625472*a^20 + 
          1416556544*a^22) - 16*(1 - 4*a^2)^2*(388248881476932 + 
          12472696754722211*a^2 - 112836082387979664*a^4 + 
          404951997981115218*a^6 - 804828932640165888*a^8 + 
          975174598330409859*a^10 - 729197534975415276*a^12 + 
          311259540386898624*a^14 - 45007425958027008*a^16 - 
          24128299816453632*a^18 + 15310997750093824*a^20 - 
          3901503038177280*a^22 + 525825086914560*a^24 - 
          36327569817600*a^26 + 1004694405120*a^28)*m3^2 + 
        160*(-4925884445514900 + 72155064584378289*a^2 - 306501982675219908*
           a^4 + 303411940740353030*a^6 + 1381407477986625928*a^8 - 
          5380913455459993151*a^10 + 8994273104217578056*a^12 - 
          8743163629736273136*a^14 + 5199017097595842048*a^16 - 
          1797211181643259392*a^18 + 264780884635496448*a^20 + 
          38460615504076800*a^22 - 23884832080265216*a^24 + 
          4228176611704832*a^26 - 340372638662656*a^28 + 10515595132928*a^30)*
         m3^4 - 256*(-14164280874546012 - 132114796264045845*a^2 + 
          1035121946699624160*a^4 - 2385281067945443006*a^6 + 
          1696184010505105056*a^8 + 2169315256756634379*a^10 - 
          5661614420777862684*a^12 + 5348184188827076544*a^14 - 
          2704090526246747904*a^16 + 733384104333679104*a^18 - 
          77275012051617792*a^20 - 9536356314464256*a^22 + 
          3578094219493376*a^24 - 364837918801920*a^26 + 12928371916800*a^28)*
         m3^6 + 1280*(12881884319297028 - 7682259974368061*a^2 - 
          172015518909282980*a^4 + 486766878030458786*a^6 - 
          485525828097145656*a^8 + 47717683947063603*a^10 + 
          299122658403732096*a^12 - 266882102283210816*a^14 + 
          103868572896310272*a^16 - 19017007948998144*a^18 + 
          825788755410944*a^20 + 241962841456640*a^22 - 36373827682304*a^24 + 
          1508110958592*a^26)*m3^8) + 32*(1 - 4*a^2)^6*a1^4*
       (15*(1 - 4*a^2)^6*(9 - 4*a^2)^2*(-208000163700 + 1204038191417*a^2 - 
          2778644360736*a^4 + 3149092430838*a^6 - 1704217462944*a^8 + 
          283530452697*a^10 + 114996761100*a^12 - 62602045536*a^14 + 
          11544471936*a^16 - 949199616*a^18 + 28908544*a^20) - 
        16*(1 - 4*a^2)^4*(-4897652782625820 + 20297705717060523*a^2 - 
          13664328689687844*a^4 - 70617359985419118*a^6 + 
          192335918167615688*a^8 - 226973137201121253*a^10 + 
          149436966557192928*a^12 - 55165585867339968*a^14 + 
          8966602961576448*a^16 + 863037207347712*a^18 - 
          663004862472192*a^20 + 119971314745344*a^22 - 9667476062208*a^24 + 
          295635189760*a^26)*m3^2 + 32*(1 - 4*a^2)^2*(-47523882888316548 - 
          122297420484609619*a^2 + 1540053146586379904*a^4 - 
          3767183572775334450*a^6 + 2989141490443681440*a^8 + 
          2320771045044631821*a^10 - 6993292158022850916*a^12 + 
          6568002371491672896*a^14 - 3255441064488135936*a^16 + 
          865185020264695296*a^18 - 89101326585755648*a^20 - 
          11239712813465600*a^22 + 4133816831508480*a^24 - 
          419002160185344*a^26 + 14788348084224*a^28)*m3^4 - 
        1280*(-1907537619285900 - 84569049074093897*a^2 + 
          235324497010802564*a^4 + 639843124949110890*a^6 - 
          3586414965059207176*a^8 + 6003996293058730663*a^10 - 
          3955676011478546856*a^12 - 836198938292845584*a^14 + 
          3219798670684322304*a^16 - 2315448286388826624*a^18 + 
          814255938563969024*a^20 - 139266726943956992*a^22 + 
          5137553123573760*a^24 + 1867305892642816*a^26 - 
          270978549022720*a^28 + 11233397833728*a^30)*m3^6 + 
        256*(95536457411734836 + 571061413144038487*a^2 - 
          2778421620557247664*a^4 + 880384594308638218*a^6 + 
          10057785480214753728*a^8 - 18283547075334533065*a^10 + 
          11843801423460711780*a^12 - 320295576138596160*a^14 - 
          3721246626000602880*a^16 + 2119171674954293760*a^18 - 
          511247991321020416*a^20 + 48378111775326208*a^22 + 
          1641485423673344*a^24 - 623077241192448*a^26 + 31942276022272*a^28)*
         m3^8) + 128*(1 - 4*a^2)^4*a1^6*(3*(1 - 4*a^2)^6*(9 - 4*a^2)^2*
         (-22639002290100 + 79755577743641*a^2 - 36931306287956*a^4 - 
          203085006955434*a^6 + 381122768818344*a^8 - 279980118725079*a^10 + 
          92310431220504*a^12 - 7865348606544*a^14 - 3107645673216*a^16 + 
          901301849856*a^18 - 87780632576*a^20 + 2938818560*a^22) - 
        48*(1 - 4*a^2)^4*(-12632360242257252 - 11867073636947451*a^2 + 
          285329945975522816*a^4 - 731568291913565730*a^6 + 
          631808234204372640*a^8 + 271573380102345829*a^10 - 
          1047641574703455684*a^12 + 977198573630723904*a^14 - 
          469338094575377664*a^16 + 120023371041928704*a^18 - 
          11733982779389952*a^20 - 1554097217454080*a^22 + 
          543237090508800*a^24 - 53840018866176*a^26 + 1855129911296*a^28)*
         m3^2 + 160*(1 - 4*a^2)^2*(-47602196925512292 - 601612651068361451*
           a^2 + 2157818895120247964*a^4 + 2455262766764723806*a^6 - 
          19820597096613158328*a^8 + 33748340802529100837*a^10 - 
          22108974300676704936*a^12 - 3649631756153146224*a^14 + 
          15783802104238539264*a^16 - 11137763334862800384*a^18 + 
          3837683353031806976*a^20 - 646114123553005568*a^22 + 
          23383233177190400*a^24 + 8658121637560320*a^26 - 
          1260004584194048*a^28 + 52557763313664*a^30)*m3^4 - 
        256*(-14439947694096204 - 2778247688830453801*a^2 - 
          7619498737502124744*a^4 + 78994782013056694842*a^6 - 
          120869368624526301520*a^8 - 138361598364821734281*a^10 + 
          612959657421533844108*a^12 - 733649041081753968880*a^14 + 
          344982786777188262720*a^16 + 50246642846655014400*a^18 - 
          137096368311913220096*a^20 + 66867202142678163456*a^22 - 
          15030636395453054976*a^24 + 1355202872093114368*a^26 + 
          51995027307233280*a^28 - 18332055166255104*a^30 + 
          957654532882432*a^32)*m3^6 + 1280*(89730284933680020 + 
          1370076617932832015*a^2 - 870213747228860700*a^4 - 
          15614948277182846342*a^6 + 31408432857511411000*a^8 - 
          176040702431130753*a^10 - 54648702160649037352*a^12 + 
          60530290850070944112*a^14 - 23025384958968571392*a^16 - 
          2754261208106992128*a^18 + 5172554578687725568*a^20 - 
          1696576187118624768*a^22 + 226184398227243008*a^24 - 
          5431213554466816*a^26 - 1477840275505152*a^28 + 
          105817628999680*a^30)*m3^8) - 1280*(1 - 4*a^2)^2*a1^8*
       (3*(1 - 4*a^2)^8*(9 - 4*a^2)^2*(3194440776100 - 12093826938901*a^2 + 
          11282760021456*a^4 + 10303329046434*a^6 - 24503958826944*a^8 + 
          14519322803979*a^10 - 3233420690604*a^12 + 67176517344*a^14 + 
          77535513216*a^16 - 10575513856*a^18 + 408011776*a^20) - 
        80*(1 - 4*a^2)^6*(3628350415589004 - 4682188564898327*a^2 - 
          32895177157476668*a^4 + 100142860876059814*a^6 - 
          99749368241543304*a^8 + 13679777851764729*a^10 + 
          49101437000304816*a^12 - 42260547623375616*a^14 + 
          15511038773834496*a^16 - 2655693062555136*a^18 + 
          96704064622592*a^20 + 33732642308096*a^22 - 4676331175936*a^24 + 
          180103741440*a^26)*m3^2 + 32*(1 - 4*a^2)^4*(361824845219487972 + 
          1522255506444116699*a^2 - 8327327049774152528*a^4 + 
          4371825559898311586*a^6 + 23118313231990678656*a^8 - 
          42513929485774958405*a^10 + 26321820571473545460*a^12 - 
          617832350138406720*a^14 - 7359902261225199360*a^16 + 
          3922702474356165120*a^18 - 886040582252767232*a^20 + 
          76714270969020416*a^22 + 3290005053964288*a^24 - 
          993025462173696*a^26 + 46440094367744*a^28)*m3^4 - 
        1280*(1 - 4*a^2)^2*(97891619110069932 + 1161955124757832801*a^2 - 
          1206633352833611604*a^4 - 10808882207139179098*a^6 + 
          22459890315464281640*a^8 - 1916486475634395855*a^10 - 
          32092334435020757000*a^12 + 33932183935964289360*a^14 - 
          11829502324713162240*a^16 - 1629128076414512640*a^18 + 
          2486607594018295808*a^20 - 748426655228092416*a^22 + 
          90410466837397504*a^24 - 1323762213650432*a^26 - 
          596499604439040*a^28 + 35623172833280*a^30)*m3^6 + 
        6912*(55694881614153348 + 1207915300446651187*a^2 + 
          3163945295564739304*a^4 - 16097886229001667998*a^6 - 
          6998687517883844016*a^8 + 70291313825184710931*a^10 - 
          67057809216324072564*a^12 - 19009474157753515824*a^14 + 
          65166235697719619904*a^16 - 37891391986650407424*a^18 + 
          5613861656042633216*a^20 + 2610461821652148224*a^22 - 
          1246038848959774720*a^24 + 193572954890502144*a^26 - 
          8278336052920320*a^28 - 727085340426240*a^30 + 60095723470848*a^32)*
         m3^8) + 21504*a1^10*(15*(1 - 4*a^2)^8*(9 - 4*a^2)^2*
         (1916918979500 - 1348954289695*a^2 - 15372822693124*a^4 + 
          30946672417926*a^6 - 13378997139576*a^8 - 11397438945231*a^10 + 
          11459895008712*a^12 - 3390614460048*a^14 + 304863072000*a^16 + 
          28491861760*a^18 - 6376896512*a^20 + 277516288*a^22) - 
        16*(1 - 4*a^2)^6*(29910153953678148 + 117783314273533091*a^2 - 
          660772975190050352*a^4 + 374441263118475474*a^6 + 
          1722801951607933504*a^8 - 3178300566486446845*a^10 + 
          1942849510451732340*a^12 - 43589005911343680*a^14 - 
          523740852211895040*a^16 + 272677774940858880*a^18 - 
          60039674913548288*a^20 + 5002401436319744*a^22 + 
          235167842107392*a^24 - 64903508721664*a^26 + 2901805367296*a^28)*
         m3^2 + 480*(1 - 4*a^2)^4*(29652414242344740 + 347127394876568635*
           a^2 - 369245290626085260*a^4 - 3183534855009535486*a^6 + 
          6631577356377368600*a^8 - 605614108099314069*a^10 - 
          9320602960948668296*a^12 + 9811323616971664176*a^14 - 
          3389915262464994816*a^16 - 473465084447353344*a^18 + 
          707295195264733184*a^20 - 210665982816559104*a^22 + 
          25111506960646144*a^24 - 334032233627648*a^26 - 
          165907171639296*a^28 + 9629298851840*a^30)*m3^4 - 
        2304*(1 - 4*a^2)^2*(55694881614153348 + 1207915300446651187*a^2 + 
          3163945295564739304*a^4 - 16097886229001667998*a^6 - 
          6998687517883844016*a^8 + 70291313825184710931*a^10 - 
          67057809216324072564*a^12 - 19009474157753515824*a^14 + 
          65166235697719619904*a^16 - 37891391986650407424*a^18 + 
          5613861656042633216*a^20 + 2610461821652148224*a^22 - 
          1246038848959774720*a^24 + 193572954890502144*a^26 - 
          8278336052920320*a^28 - 727085340426240*a^30 + 60095723470848*a^32)*
         m3^6 + 256*(1356219866119920660 + 45920193506536313231*a^2 + 
          314586582441526116412*a^4 - 214670535372618505206*a^6 - 
          2856190500327350221304*a^8 + 3406140071879393899199*a^10 + 
          5107821750040175389296*a^12 - 11020319746707703208736*a^14 + 
          4320518689902448478976*a^16 + 3667087307427493388544*a^18 - 
          3877107813893496971264*a^20 + 1146928753528887984128*a^22 + 
          25868172981031010304*a^24 - 84842493883345469440*a^26 + 
          17463902243478568960*a^28 - 1117243900271001600*a^30 - 
          33935829541847040*a^32 + 4846317868154880*a^34)*m3^8)) + 
    64*a0^4*((1 - 4*a^2)^12*((9 - 40*a^2 + 16*a^4)^2*(-119288456700 + 
          728732982947*a^2 - 2443048398780*a^4 + 4117136808210*a^6 - 
          4535259747720*a^8 + 3397251855315*a^10 - 1706486346840*a^12 + 
          561186727440*a^14 - 116594684160*a^16 + 14418289920*a^18 - 
          950835200*a^20 + 25325568*a^22) - 16*(-6578946676620 - 
          90405147374713*a^2 + 1226089907116960*a^4 - 5675278171324694*a^6 + 
          14449707887040160*a^8 - 23698707481939673*a^10 + 
          26375389410009588*a^12 - 20369997025515840*a^14 + 
          11000073011668224*a^16 - 4131531868577280*a^18 + 
          1059625658226688*a^20 - 179321515294720*a^22 + 
          18860405227520*a^24 - 1100133498880*a^26 + 26802913280*a^28)*m3^2 + 
        96*(331921476324900 - 2292452819743141*a^2 + 6759954372155612*a^4 - 
          10668951786848078*a^6 + 8613516398472392*a^8 - 
          1256574962015541*a^10 - 4573779102438624*a^12 + 
          5101564510502208*a^14 - 2783352621543936*a^16 + 
          905584727597568*a^18 - 180639898148864*a^20 + 21389203947520*a^22 - 
          1362167726080*a^24 + 35461464064*a^26)*m3^4 - 
        768*(-168491528869860 + 1116539669717061*a^2 - 3118437245303720*a^4 + 
          4773165837271758*a^6 - 4325321321061840*a^8 + 2203186766006181*
           a^10 - 421237848654636*a^12 - 161586808994160*a^14 + 
          124156666147392*a^16 - 34198585831680*a^18 + 4845223640064*a^20 - 
          346322882560*a^22 + 9762816000*a^24)*m3^6 + 
        256*(275432396976900 - 1853112086166301*a^2 + 5204852756688100*a^4 - 
          7703085573645678*a^6 + 6272534989433400*a^8 - 2761442712419181*
           a^10 + 541423671323976*a^12 + 30288111284880*a^14 - 
          36591611657472*a^16 + 7128731301120*a^18 - 594226018304*a^20 + 
          18344898560*a^22)*m3^8) + 8*(1 - 4*a^2)^10*a1^2*
       (5*(1 - 4*a^2)^4*(9 - 4*a^2)^2*(-16442905500 - 13402880645*a^2 + 
          321937451184*a^4 - 657607235454*a^6 + 699526210944*a^8 - 
          437856287973*a^10 + 160719257844*a^12 - 34301701152*a^14 + 
          4133587584*a^16 - 257976576*a^18 + 6431744*a^20) - 
        48*(1 - 4*a^2)^2*(123310957423500 - 843703068097751*a^2 + 
          2438320970611812*a^4 - 3795561943370458*a^6 + 3289023127805752*
           a^8 - 1123837195578951*a^10 - 675896566263984*a^12 + 
          1018623977351808*a^14 - 571842387837696*a^16 + 
          183191137079808*a^18 - 35547107528704*a^20 + 4084674723840*a^22 - 
          252779233280*a^24 + 6434914304*a^26)*m3^2 + 
        32*(761324550759612 + 6940246329228893*a^2 - 79326412092522000*a^4 + 
          296423961919977006*a^6 - 597352148904524736*a^8 + 
          731330290773784317*a^10 - 551097592768844724*a^12 + 
          236150730190212672*a^14 - 31833409148380416*a^16 - 
          21601085296617984*a^18 + 13440093336856576*a^20 - 
          3478431548227584*a^22 + 478862695661568*a^24 - 
          33852725329920*a^26 + 961479966720*a^28)*m3^4 - 
        256*(-772345701485820 + 2095256414361347*a^2 + 6831036253640124*a^4 - 
          42491485458616542*a^6 + 90866798041087752*a^8 - 
          106036818663728397*a^10 + 74098687635674592*a^12 - 
          29774274909680832*a^14 + 5287416933806592*a^16 + 
          526610094862848*a^18 - 440619993325568*a^20 + 84526546108416*a^22 - 
          7172168220672*a^24 + 231239516160*a^26)*m3^6 + 
        256*(464379360400116 - 1802937158597369*a^2 + 301800754465944*a^4 + 
          10339397592008826*a^6 - 25943715342606096*a^8 + 
          30758512450979559*a^10 - 19162132219220820*a^12 + 
          6133871063634864*a^14 - 782496897032256*a^16 - 
          68317243816704*a^18 + 32956916679680*a^20 - 3606548606976*a^22 + 
          133535711232*a^24)*m3^8) + 16*(1 - 4*a^2)^8*a1^4*
       (3*(1 - 4*a^2)^4*(9 - 4*a^2)^2*(6182114502900 - 35990390298089*a^2 + 
          84091050641220*a^4 - 96887002932918*a^6 + 50513050492152*a^8 - 
          393181417017*a^10 - 13939185325032*a^12 + 7825764792720*a^14 - 
          2067504452352*a^16 + 287981668608*a^18 - 20051519488*a^20 + 
          544567296*a^22) - 48*(1 - 4*a^2)^2*(1401982199611812 - 
          2359599816931477*a^2 - 24040023545684240*a^4 + 118403795312577026*
           a^6 - 249939520661779456*a^8 + 303138595077171787*a^10 - 
          223966699221484044*a^12 + 94465178705740992*a^14 - 
          13455249773627136*a^16 - 7348839910577664*a^18 + 
          4647962373216256*a^20 - 1186231973330944*a^22 + 
          160153936396288*a^24 - 11094015672320*a^26 + 309226373120*a^28)*
         m3^2 + 32*(2553964095220020 + 174414552558121159*a^2 - 
          956243623702913564*a^4 + 1114634292199475146*a^6 + 
          3880676566419916344*a^8 - 15885140735648135625*a^10 + 
          26733165590593025400*a^12 - 26168955619406666640*a^14 + 
          15760165706056081920*a^16 - 5567891493630128640*a^18 + 
          844467546348277760*a^20 + 130157590941556736*a^22 - 
          83253660788064256*a^24 + 15248369829740544*a^26 - 
          1272123109146624*a^28 + 41228115640320*a^30)*m3^4 - 
        256*(-6193012919628276 - 32995615269908903*a^2 + 296896735780370848*
           a^4 - 653424236549883050*a^6 + 268814250118982880*a^8 + 
          1201830954117582777*a^10 - 2494867367410557492*a^12 + 
          2350332260660626752*a^14 - 1258961614862284032*a^16 + 
          373998735442877952*a^18 - 44819965722597376*a^20 - 
          4937587716505600*a^22 + 2142373382389760*a^24 - 
          235667234684928*a^26 + 9141807218688*a^28)*m3^6 + 
        1280*(794740078150956 + 2152388303037601*a^2 - 26572113397549580*
           a^4 + 66067063342856566*a^6 - 57741170687152488*a^8 - 
          24837872336301711*a^10 + 99662776548102528*a^12 - 
          94492845349096128*a^14 + 43149418854030336*a^16 - 
          9310480243302912*a^18 + 547008908165120*a^20 + 
          118936489312256*a^22 - 20972689948672*a^24 + 998904496128*a^26)*
         m3^8) - 256*(a1 - 4*a^2*a1)^6*(15*(1 - 4*a^2)^6*(9 - 4*a^2)^2*
         (-208000163700 + 1204038191417*a^2 - 2778644360736*a^4 + 
          3149092430838*a^6 - 1704217462944*a^8 + 283530452697*a^10 + 
          114996761100*a^12 - 62602045536*a^14 + 11544471936*a^16 - 
          949199616*a^18 + 28908544*a^20) - 16*(1 - 4*a^2)^4*
         (-4897652782625820 + 20297705717060523*a^2 - 13664328689687844*a^4 - 
          70617359985419118*a^6 + 192335918167615688*a^8 - 
          226973137201121253*a^10 + 149436966557192928*a^12 - 
          55165585867339968*a^14 + 8966602961576448*a^16 + 
          863037207347712*a^18 - 663004862472192*a^20 + 119971314745344*
           a^22 - 9667476062208*a^24 + 295635189760*a^26)*m3^2 + 
        32*(1 - 4*a^2)^2*(-47523882888316548 - 122297420484609619*a^2 + 
          1540053146586379904*a^4 - 3767183572775334450*a^6 + 
          2989141490443681440*a^8 + 2320771045044631821*a^10 - 
          6993292158022850916*a^12 + 6568002371491672896*a^14 - 
          3255441064488135936*a^16 + 865185020264695296*a^18 - 
          89101326585755648*a^20 - 11239712813465600*a^22 + 
          4133816831508480*a^24 - 419002160185344*a^26 + 14788348084224*a^28)*
         m3^4 - 1280*(-1907537619285900 - 84569049074093897*a^2 + 
          235324497010802564*a^4 + 639843124949110890*a^6 - 
          3586414965059207176*a^8 + 6003996293058730663*a^10 - 
          3955676011478546856*a^12 - 836198938292845584*a^14 + 
          3219798670684322304*a^16 - 2315448286388826624*a^18 + 
          814255938563969024*a^20 - 139266726943956992*a^22 + 
          5137553123573760*a^24 + 1867305892642816*a^26 - 
          270978549022720*a^28 + 11233397833728*a^30)*m3^6 + 
        256*(95536457411734836 + 571061413144038487*a^2 - 
          2778421620557247664*a^4 + 880384594308638218*a^6 + 
          10057785480214753728*a^8 - 18283547075334533065*a^10 + 
          11843801423460711780*a^12 - 320295576138596160*a^14 - 
          3721246626000602880*a^16 + 2119171674954293760*a^18 - 
          511247991321020416*a^20 + 48378111775326208*a^22 + 
          1641485423673344*a^24 - 623077241192448*a^26 + 31942276022272*a^28)*
         m3^8) + 256*(1 - 4*a^2)^4*a1^8*(3*(1 - 4*a^2)^6*(9 - 4*a^2)^2*
         (-66782009149100 + 223580681068831*a^2 - 24467582768396*a^4 - 
          854414803961094*a^6 + 1531548089210904*a^8 - 1173546526898289*
           a^10 + 408538439431464*a^12 - 37708169869104*a^14 - 
          14189243341056*a^16 + 4280997591296*a^18 - 425593378816*a^20 + 
          14438543360*a^22) - 16*(1 - 4*a^2)^4*(-89475010201746036 - 
          413003367491991943*a^2 + 4021010932231109888*a^4 - 
          9704952864691267690*a^6 + 8016299719456108320*a^8 + 
          5117665953902084697*a^10 - 16844558680610128212*a^12 + 
          15835304885251140672*a^14 - 7727345859576836352*a^16 + 
          2002206027314499072*a^18 - 197860401385281536*a^20 - 
          25915325163683840*a^22 + 9075773779148800*a^24 - 
          892769092435968*a^26 + 30369903280128*a^28)*m3^2 + 
        160*(1 - 4*a^2)^2*(18628466265682308 - 3292670680030971581*a^2 + 
          9089766248656263044*a^4 + 21154597877180674226*a^6 - 
          125718139197184794248*a^8 + 212827226392806147507*a^10 - 
          142550153331518214936*a^12 - 22289494975091326224*a^14 + 
          102299676841975524864*a^16 - 72396497487406877184*a^18 + 
          24753733978442264576*a^20 - 4094183723330674688*a^22 + 
          137054400995000320*a^24 + 54789707423744000*a^26 - 
          7658945134460928*a^28 + 307097521618944*a^30)*m3^4 - 
        256*(1403979537795663276 - 13824116087738509711*a^2 - 
          81723190523767488504*a^4 + 618370466283959680502*a^6 - 
          942982202047907922480*a^8 - 1045129700627774811951*a^10 + 
          4784184044942697817108*a^12 - 5766608198022566326160*a^14 + 
          2709875903065399915200*a^16 + 362406340387738053120*a^18 - 
          1011393491162560772096*a^20 + 480314720502793691136*a^22 - 
          104240203101329063936*a^24 + 8866069694721097728*a^26 + 
          398507980542443520*a^28 - 120035878097649664*a^30 + 
          5845129638182912*a^32)*m3^6 + 3840*(445559255841816900 + 
          5535605356451655635*a^2 - 5301157234741883820*a^4 - 
          53817366537297272174*a^6 + 110987361134039834200*a^8 - 
          7443409999622899581*a^10 - 166495937692033056904*a^12 + 
          178266174253730914224*a^14 - 63704368108548509184*a^16 - 
          8435842221475232256*a^18 + 13660096921864523776*a^20 - 
          4224567980917334016*a^22 + 527522481754996736*a^24 - 
          9439600357998592*a^26 - 3468726335176704*a^28 + 
          221369215221760*a^30)*m3^8) - 18432*(1 - 4*a^2)^2*a1^10*
       (3*(1 - 4*a^2)^8*(9 - 4*a^2)^2*(3194440776100 - 12093826938901*a^2 + 
          11282760021456*a^4 + 10303329046434*a^6 - 24503958826944*a^8 + 
          14519322803979*a^10 - 3233420690604*a^12 + 67176517344*a^14 + 
          77535513216*a^16 - 10575513856*a^18 + 408011776*a^20) - 
        80*(1 - 4*a^2)^6*(3628350415589004 - 4682188564898327*a^2 - 
          32895177157476668*a^4 + 100142860876059814*a^6 - 
          99749368241543304*a^8 + 13679777851764729*a^10 + 
          49101437000304816*a^12 - 42260547623375616*a^14 + 
          15511038773834496*a^16 - 2655693062555136*a^18 + 
          96704064622592*a^20 + 33732642308096*a^22 - 4676331175936*a^24 + 
          180103741440*a^26)*m3^2 + 32*(1 - 4*a^2)^4*(361824845219487972 + 
          1522255506444116699*a^2 - 8327327049774152528*a^4 + 
          4371825559898311586*a^6 + 23118313231990678656*a^8 - 
          42513929485774958405*a^10 + 26321820571473545460*a^12 - 
          617832350138406720*a^14 - 7359902261225199360*a^16 + 
          3922702474356165120*a^18 - 886040582252767232*a^20 + 
          76714270969020416*a^22 + 3290005053964288*a^24 - 
          993025462173696*a^26 + 46440094367744*a^28)*m3^4 - 
        1280*(1 - 4*a^2)^2*(97891619110069932 + 1161955124757832801*a^2 - 
          1206633352833611604*a^4 - 10808882207139179098*a^6 + 
          22459890315464281640*a^8 - 1916486475634395855*a^10 - 
          32092334435020757000*a^12 + 33932183935964289360*a^14 - 
          11829502324713162240*a^16 - 1629128076414512640*a^18 + 
          2486607594018295808*a^20 - 748426655228092416*a^22 + 
          90410466837397504*a^24 - 1323762213650432*a^26 - 
          596499604439040*a^28 + 35623172833280*a^30)*m3^6 + 
        6912*(55694881614153348 + 1207915300446651187*a^2 + 
          3163945295564739304*a^4 - 16097886229001667998*a^6 - 
          6998687517883844016*a^8 + 70291313825184710931*a^10 - 
          67057809216324072564*a^12 - 19009474157753515824*a^14 + 
          65166235697719619904*a^16 - 37891391986650407424*a^18 + 
          5613861656042633216*a^20 + 2610461821652148224*a^22 - 
          1246038848959774720*a^24 + 193572954890502144*a^26 - 
          8278336052920320*a^28 - 727085340426240*a^30 + 60095723470848*a^32)*
         m3^8) + 86016*a1^12*(15*(1 - 4*a^2)^8*(9 - 4*a^2)^2*
         (1916918979500 - 1348954289695*a^2 - 15372822693124*a^4 + 
          30946672417926*a^6 - 13378997139576*a^8 - 11397438945231*a^10 + 
          11459895008712*a^12 - 3390614460048*a^14 + 304863072000*a^16 + 
          28491861760*a^18 - 6376896512*a^20 + 277516288*a^22) - 
        16*(1 - 4*a^2)^6*(29910153953678148 + 117783314273533091*a^2 - 
          660772975190050352*a^4 + 374441263118475474*a^6 + 
          1722801951607933504*a^8 - 3178300566486446845*a^10 + 
          1942849510451732340*a^12 - 43589005911343680*a^14 - 
          523740852211895040*a^16 + 272677774940858880*a^18 - 
          60039674913548288*a^20 + 5002401436319744*a^22 + 
          235167842107392*a^24 - 64903508721664*a^26 + 2901805367296*a^28)*
         m3^2 + 480*(1 - 4*a^2)^4*(29652414242344740 + 347127394876568635*
           a^2 - 369245290626085260*a^4 - 3183534855009535486*a^6 + 
          6631577356377368600*a^8 - 605614108099314069*a^10 - 
          9320602960948668296*a^12 + 9811323616971664176*a^14 - 
          3389915262464994816*a^16 - 473465084447353344*a^18 + 
          707295195264733184*a^20 - 210665982816559104*a^22 + 
          25111506960646144*a^24 - 334032233627648*a^26 - 
          165907171639296*a^28 + 9629298851840*a^30)*m3^4 - 
        2304*(1 - 4*a^2)^2*(55694881614153348 + 1207915300446651187*a^2 + 
          3163945295564739304*a^4 - 16097886229001667998*a^6 - 
          6998687517883844016*a^8 + 70291313825184710931*a^10 - 
          67057809216324072564*a^12 - 19009474157753515824*a^14 + 
          65166235697719619904*a^16 - 37891391986650407424*a^18 + 
          5613861656042633216*a^20 + 2610461821652148224*a^22 - 
          1246038848959774720*a^24 + 193572954890502144*a^26 - 
          8278336052920320*a^28 - 727085340426240*a^30 + 60095723470848*a^32)*
         m3^6 + 256*(1356219866119920660 + 45920193506536313231*a^2 + 
          314586582441526116412*a^4 - 214670535372618505206*a^6 - 
          2856190500327350221304*a^8 + 3406140071879393899199*a^10 + 
          5107821750040175389296*a^12 - 11020319746707703208736*a^14 + 
          4320518689902448478976*a^16 + 3667087307427493388544*a^18 - 
          3877107813893496971264*a^20 + 1146928753528887984128*a^22 + 
          25868172981031010304*a^24 - 84842493883345469440*a^26 + 
          17463902243478568960*a^28 - 1117243900271001600*a^30 - 
          33935829541847040*a^32 + 4846317868154880*a^34)*m3^8)) - 
    32*a0^2*((1 - 4*a^2)^14*(9 - 4*a^2)^2*(1225 - 296*a^2 + 16*a^4)*
       (-435924 + 8560945*a^2 - 12439072*a^4 - 93345850*a^6 + 165960288*a^8 - 
        136962095*a^10 + 77573548*a^12 - 31673440*a^14 + 8331648*a^16 - 
        1186560*a^18 + 64512*a^20 - 16*(-30717636 + 178763501*a^2 - 
          524913644*a^4 + 822061662*a^6 - 823890088*a^8 + 536321149*a^10 - 
          220296528*a^12 + 53664992*a^14 - 6888704*a^16 + 343296*a^18)*m3^2 + 
        160*(2636820 - 43666657*a^2 + 118307560*a^4 - 193692822*a^6 + 
          179033552*a^8 - 97631105*a^10 + 30075036*a^12 - 4663216*a^14 + 
          269632*a^16)*m3^4 - 256*(1617372 - 20139515*a^2 - 6919060*a^4 + 
          37316414*a^6 - 46521816*a^8 + 23790037*a^10 - 5055896*a^12 + 
          360464*a^14)*m3^6 + 3840*(66260 - 359025*a^2 - 1338384*a^4 + 
          344090*a^6 + 394368*a^8 - 158865*a^10 + 14756*a^12)*m3^8) + 
      4*(1 - 4*a^2)^12*a1^2*((9 - 40*a^2 + 16*a^4)^2*(-244200295500 + 
          1463044394855*a^2 - 3813649881612*a^4 + 6292752624810*a^6 - 
          6570128405736*a^8 + 4432530196695*a^10 - 1949285732472*a^12 + 
          548896231632*a^14 - 95787859200*a^16 + 9836871936*a^18 - 
          536852480*a^20 + 11907072*a^22) - 16*(-11811715966620 + 
          44029246168187*a^2 + 66813415589920*a^4 - 827347251561054*a^6 + 
          2699400066592800*a^8 - 4774958966620773*a^10 + 
          5419548309039588*a^12 - 4193384488165440*a^14 + 
          2249214159700224*a^16 - 833052344993280*a^18 + 
          209248480933888*a^20 - 34493068165120*a^22 + 3522211676160*a^24 - 
          199048888320*a^26 + 4714659840*a^28)*m3^2 + 
        480*(-571484023740 - 2162365838093*a^2 + 18515504961468*a^4 - 
          26601777983294*a^6 + 924668828424*a^8 + 67006125368547*a^10 - 
          116982443599584*a^12 + 103029629020992*a^14 - 54670601335296*a^16 + 
          18122685313536*a^18 - 3732450844672*a^20 + 458815782912*a^22 - 
          30392320000*a^24 + 830668800*a^26)*m3^4 - 
        768*(-471621667860 - 1795587417759*a^2 + 7257795983480*a^4 + 
          15294429189558*a^6 - 34219019302800*a^8 + 26149889433921*a^10 - 
          737989094076*a^12 - 11697114778800*a^14 + 7694289974592*a^16 - 
          2297373400320*a^18 + 361296743424*a^20 - 28662272000*a^22 + 
          906608640*a^24)*m3^6 + 1280*(-74409854940 - 535494602309*a^2 + 
          246794624516*a^4 + 6851347958178*a^6 + 661908647928*a^8 - 
          6384229486869*a^10 + 2620891948680*a^12 + 175040784144*a^14 - 
          327368164608*a^16 + 79967722752*a^18 - 8001304576*a^20 + 
          295727104*a^22)*m3^8) - 16*(1 - 4*a^2)^10*a1^4*
       (5*(1 - 4*a^2)^4*(9 - 4*a^2)^2*(-16442905500 - 13402880645*a^2 + 
          321937451184*a^4 - 657607235454*a^6 + 699526210944*a^8 - 
          437856287973*a^10 + 160719257844*a^12 - 34301701152*a^14 + 
          4133587584*a^16 - 257976576*a^18 + 6431744*a^20) - 
        48*(1 - 4*a^2)^2*(123310957423500 - 843703068097751*a^2 + 
          2438320970611812*a^4 - 3795561943370458*a^6 + 3289023127805752*
           a^8 - 1123837195578951*a^10 - 675896566263984*a^12 + 
          1018623977351808*a^14 - 571842387837696*a^16 + 
          183191137079808*a^18 - 35547107528704*a^20 + 4084674723840*a^22 - 
          252779233280*a^24 + 6434914304*a^26)*m3^2 + 
        32*(761324550759612 + 6940246329228893*a^2 - 79326412092522000*a^4 + 
          296423961919977006*a^6 - 597352148904524736*a^8 + 
          731330290773784317*a^10 - 551097592768844724*a^12 + 
          236150730190212672*a^14 - 31833409148380416*a^16 - 
          21601085296617984*a^18 + 13440093336856576*a^20 - 
          3478431548227584*a^22 + 478862695661568*a^24 - 
          33852725329920*a^26 + 961479966720*a^28)*m3^4 - 
        256*(-772345701485820 + 2095256414361347*a^2 + 6831036253640124*a^4 - 
          42491485458616542*a^6 + 90866798041087752*a^8 - 
          106036818663728397*a^10 + 74098687635674592*a^12 - 
          29774274909680832*a^14 + 5287416933806592*a^16 + 
          526610094862848*a^18 - 440619993325568*a^20 + 84526546108416*a^22 - 
          7172168220672*a^24 + 231239516160*a^26)*m3^6 + 
        256*(464379360400116 - 1802937158597369*a^2 + 301800754465944*a^4 + 
          10339397592008826*a^6 - 25943715342606096*a^8 + 
          30758512450979559*a^10 - 19162132219220820*a^12 + 
          6133871063634864*a^14 - 782496897032256*a^16 - 
          68317243816704*a^18 + 32956916679680*a^20 - 3606548606976*a^22 + 
          133535711232*a^24)*m3^8) + 64*(1 - 4*a^2)^8*a1^6*
       ((1 - 4*a^2)^4*(9 - 4*a^2)^2*(6146705025300 - 35880724760273*a^2 + 
          85509733927396*a^4 - 104299087330854*a^6 + 58142424929208*a^8 + 
          8910760010847*a^10 - 31693695305256*a^12 + 18116922656784*a^14 - 
          4952767531776*a^16 + 710504247552*a^18 - 50843625472*a^20 + 
          1416556544*a^22) - 16*(1 - 4*a^2)^2*(388248881476932 + 
          12472696754722211*a^2 - 112836082387979664*a^4 + 
          404951997981115218*a^6 - 804828932640165888*a^8 + 
          975174598330409859*a^10 - 729197534975415276*a^12 + 
          311259540386898624*a^14 - 45007425958027008*a^16 - 
          24128299816453632*a^18 + 15310997750093824*a^20 - 
          3901503038177280*a^22 + 525825086914560*a^24 - 
          36327569817600*a^26 + 1004694405120*a^28)*m3^2 + 
        160*(-4925884445514900 + 72155064584378289*a^2 - 306501982675219908*
           a^4 + 303411940740353030*a^6 + 1381407477986625928*a^8 - 
          5380913455459993151*a^10 + 8994273104217578056*a^12 - 
          8743163629736273136*a^14 + 5199017097595842048*a^16 - 
          1797211181643259392*a^18 + 264780884635496448*a^20 + 
          38460615504076800*a^22 - 23884832080265216*a^24 + 
          4228176611704832*a^26 - 340372638662656*a^28 + 10515595132928*a^30)*
         m3^4 - 256*(-14164280874546012 - 132114796264045845*a^2 + 
          1035121946699624160*a^4 - 2385281067945443006*a^6 + 
          1696184010505105056*a^8 + 2169315256756634379*a^10 - 
          5661614420777862684*a^12 + 5348184188827076544*a^14 - 
          2704090526246747904*a^16 + 733384104333679104*a^18 - 
          77275012051617792*a^20 - 9536356314464256*a^22 + 
          3578094219493376*a^24 - 364837918801920*a^26 + 12928371916800*a^28)*
         m3^6 + 1280*(12881884319297028 - 7682259974368061*a^2 - 
          172015518909282980*a^4 + 486766878030458786*a^6 - 
          485525828097145656*a^8 + 47717683947063603*a^10 + 
          299122658403732096*a^12 - 266882102283210816*a^14 + 
          103868572896310272*a^16 - 19017007948998144*a^18 + 
          825788755410944*a^20 + 241962841456640*a^22 - 36373827682304*a^24 + 
          1508110958592*a^26)*m3^8) - 1280*(1 - 4*a^2)^6*a1^8*
       (3*(1 - 4*a^2)^6*(9 - 4*a^2)^2*(-623351143100 + 3603244441571*a^2 - 
          8308398235488*a^4 + 9493027219506*a^6 - 5357857233120*a^8 + 
          929041877955*a^10 + 411194148804*a^12 - 231578805792*a^14 + 
          44218003584*a^16 - 3747139840*a^18 + 116945920*a^20) - 
        16*(1 - 4*a^2)^4*(-2855999155409892 + 10961681943760469*a^2 - 
          865926777636060*a^4 - 66069771754332306*a^6 + 160728909925739320*
           a^8 - 188992238828207643*a^10 + 126592380127904544*a^12 - 
          47706076801105728*a^14 + 7915229737090560*a^16 + 
          755913528737280*a^18 - 593672693227520*a^20 + 108304239869952*
           a^22 - 8761991626752*a^24 + 267802443776*a^26)*m3^2 + 
        32*(1 - 4*a^2)^2*(-18827836941562236 - 195858334194551725*a^2 + 
          1505248455332389760*a^4 - 3508645438652871118*a^6 + 
          2725495138912910688*a^8 + 2461864840219167987*a^10 - 
          7162289098125321372*a^12 + 6757008511924853952*a^14 - 
          3354585842052256512*a^16 + 887909287333673472*a^18 - 
          90362618499762176*a^20 - 11515207770718208*a^22 + 
          4154946084732928*a^24 - 414684865167360*a^26 + 14342502481920*a^28)*
         m3^4 - 256*(23304190466854332 - 523379082339164563*a^2 + 
          1206900995121479788*a^4 + 4226643463627332078*a^6 - 
          22176965613334809560*a^8 + 37323672861584737469*a^10 - 
          25117641455863687608*a^12 - 4238161598859164592*a^14 + 
          18773143306178698752*a^16 - 13369646980984407552*a^18 + 
          4598918767263232000*a^20 - 763648091836309504*a^22 + 
          25594479885287424*a^24 + 10220421918556160*a^26 - 
          1423032677040128*a^28 + 56753472405504*a^30)*m3^6 + 
        768*(66963537808232004 + 302665585466460643*a^2 - 
          1612921084415530096*a^4 + 775182939851288402*a^6 + 
          4768040218615644352*a^8 - 8741990321445221565*a^10 + 
          5477319501414914100*a^12 - 133801524685869120*a^14 - 
          1582234688739152640*a^16 + 860118774896232960*a^18 - 
          198313078125881344*a^20 + 17679464653176832*a^22 + 
          704565632106496*a^24 - 228461062193152*a^26 + 11031343792128*a^28)*
         m3^8) + 1024*(1 - 4*a^2)^4*a1^10*(3*(1 - 4*a^2)^6*(9 - 4*a^2)^2*
         (-12675403197100 + 35304504916511*a^2 + 46902285103604*a^4 - 
          317978830649094*a^6 + 539217487495704*a^8 - 434873007813489*a^10 + 
          160671975348264*a^12 - 16008908403504*a^14 - 5757632461056*a^16 + 
          1802454743296*a^18 - 182469564416*a^20 + 6260961280*a^22) - 
        16*(1 - 4*a^2)^4*(-3365262853207668 - 266320496354077319*a^2 + 
          1676027037517064704*a^4 - 3813493515419759210*a^6 + 
          3001275310861274400*a^8 + 2627636510569000281*a^10 - 
          7818382441089441876*a^12 + 7391371610595003456*a^14 - 
          3647450976954429696*a^16 + 953638618225184256*a^18 - 
          94924814099519488*a^20 - 12340135156695040*a^22 + 
          4327138734571520*a^24 - 423479172071424*a^26 + 14278221103104*a^28)*
         m3^2 + 160*(1 - 4*a^2)^2*(100586727478467972 - 1551233772101726653*
           a^2 + 3387738987708564100*a^4 + 12504205321568036530*a^6 - 
          64897436583844150408*a^8 + 109514767669692536499*a^10 - 
          74243968923996503064*a^12 - 11262258818997397776*a^14 + 
          53428897685951049216*a^16 - 37869223987172461056*a^18 + 
          12895157147296559104*a^20 - 2112341556269129728*a^22 + 
          67553701077057536*a^24 + 28247146991386624*a^26 - 
          3859147856019456*a^28 + 151074043330560*a^30)*m3^4 - 
        256*(1149175536085903788 - 6058447030295990927*a^2 - 
          51663454691510166264*a^4 + 352505765403665693686*a^6 - 
          536820898114178995248*a^8 - 587052883445540727855*a^10 + 
          2724019852595397334292*a^12 - 3292718284470895916944*a^14 + 
          1546931706253381059264*a^16 + 199481115186211416576*a^18 - 
          562341329968604821504*a^20 + 263890812545414258688*a^22 - 
          56337016969247752192*a^24 + 4653490586009272320*a^26 + 
          225215335280934912*a^28 - 63031003178860544*a^30 + 
          2952325551357952*a^32)*m3^6 + 3840*(302609233713245508 + 
          3606438314401625299*a^2 - 3718797539456190636*a^4 - 
          33684924263528109934*a^6 + 69944829192725020760*a^8 - 
          5849103578239641213*a^10 - 100407528857237023112*a^12 + 
          106294764892942164912*a^14 - 37148263511457664512*a^16 - 
          5096117052315990528*a^18 + 7824544790278983680*a^20 - 
          2361708672462692352*a^22 + 286307346467651584*a^24 - 
          4292952153718784*a^26 - 1888276902838272*a^28 + 
          113604794777600*a^30)*m3^8) - 20480*(1 - 4*a^2)^2*a1^12*
       (3*(1 - 4*a^2)^8*(9 - 4*a^2)^2*(3194440776100 - 12093826938901*a^2 + 
          11282760021456*a^4 + 10303329046434*a^6 - 24503958826944*a^8 + 
          14519322803979*a^10 - 3233420690604*a^12 + 67176517344*a^14 + 
          77535513216*a^16 - 10575513856*a^18 + 408011776*a^20) - 
        80*(1 - 4*a^2)^6*(3628350415589004 - 4682188564898327*a^2 - 
          32895177157476668*a^4 + 100142860876059814*a^6 - 
          99749368241543304*a^8 + 13679777851764729*a^10 + 
          49101437000304816*a^12 - 42260547623375616*a^14 + 
          15511038773834496*a^16 - 2655693062555136*a^18 + 
          96704064622592*a^20 + 33732642308096*a^22 - 4676331175936*a^24 + 
          180103741440*a^26)*m3^2 + 32*(1 - 4*a^2)^4*(361824845219487972 + 
          1522255506444116699*a^2 - 8327327049774152528*a^4 + 
          4371825559898311586*a^6 + 23118313231990678656*a^8 - 
          42513929485774958405*a^10 + 26321820571473545460*a^12 - 
          617832350138406720*a^14 - 7359902261225199360*a^16 + 
          3922702474356165120*a^18 - 886040582252767232*a^20 + 
          76714270969020416*a^22 + 3290005053964288*a^24 - 
          993025462173696*a^26 + 46440094367744*a^28)*m3^4 - 
        1280*(1 - 4*a^2)^2*(97891619110069932 + 1161955124757832801*a^2 - 
          1206633352833611604*a^4 - 10808882207139179098*a^6 + 
          22459890315464281640*a^8 - 1916486475634395855*a^10 - 
          32092334435020757000*a^12 + 33932183935964289360*a^14 - 
          11829502324713162240*a^16 - 1629128076414512640*a^18 + 
          2486607594018295808*a^20 - 748426655228092416*a^22 + 
          90410466837397504*a^24 - 1323762213650432*a^26 - 
          596499604439040*a^28 + 35623172833280*a^30)*m3^6 + 
        6912*(55694881614153348 + 1207915300446651187*a^2 + 
          3163945295564739304*a^4 - 16097886229001667998*a^6 - 
          6998687517883844016*a^8 + 70291313825184710931*a^10 - 
          67057809216324072564*a^12 - 19009474157753515824*a^14 + 
          65166235697719619904*a^16 - 37891391986650407424*a^18 + 
          5613861656042633216*a^20 + 2610461821652148224*a^22 - 
          1246038848959774720*a^24 + 193572954890502144*a^26 - 
          8278336052920320*a^28 - 727085340426240*a^30 + 60095723470848*a^32)*
         m3^8) + 49152*a1^14*(15*(1 - 4*a^2)^8*(9 - 4*a^2)^2*
         (1916918979500 - 1348954289695*a^2 - 15372822693124*a^4 + 
          30946672417926*a^6 - 13378997139576*a^8 - 11397438945231*a^10 + 
          11459895008712*a^12 - 3390614460048*a^14 + 304863072000*a^16 + 
          28491861760*a^18 - 6376896512*a^20 + 277516288*a^22) - 
        16*(1 - 4*a^2)^6*(29910153953678148 + 117783314273533091*a^2 - 
          660772975190050352*a^4 + 374441263118475474*a^6 + 
          1722801951607933504*a^8 - 3178300566486446845*a^10 + 
          1942849510451732340*a^12 - 43589005911343680*a^14 - 
          523740852211895040*a^16 + 272677774940858880*a^18 - 
          60039674913548288*a^20 + 5002401436319744*a^22 + 
          235167842107392*a^24 - 64903508721664*a^26 + 2901805367296*a^28)*
         m3^2 + 480*(1 - 4*a^2)^4*(29652414242344740 + 347127394876568635*
           a^2 - 369245290626085260*a^4 - 3183534855009535486*a^6 + 
          6631577356377368600*a^8 - 605614108099314069*a^10 - 
          9320602960948668296*a^12 + 9811323616971664176*a^14 - 
          3389915262464994816*a^16 - 473465084447353344*a^18 + 
          707295195264733184*a^20 - 210665982816559104*a^22 + 
          25111506960646144*a^24 - 334032233627648*a^26 - 
          165907171639296*a^28 + 9629298851840*a^30)*m3^4 - 
        2304*(1 - 4*a^2)^2*(55694881614153348 + 1207915300446651187*a^2 + 
          3163945295564739304*a^4 - 16097886229001667998*a^6 - 
          6998687517883844016*a^8 + 70291313825184710931*a^10 - 
          67057809216324072564*a^12 - 19009474157753515824*a^14 + 
          65166235697719619904*a^16 - 37891391986650407424*a^18 + 
          5613861656042633216*a^20 + 2610461821652148224*a^22 - 
          1246038848959774720*a^24 + 193572954890502144*a^26 - 
          8278336052920320*a^28 - 727085340426240*a^30 + 60095723470848*a^32)*
         m3^6 + 256*(1356219866119920660 + 45920193506536313231*a^2 + 
          314586582441526116412*a^4 - 214670535372618505206*a^6 - 
          2856190500327350221304*a^8 + 3406140071879393899199*a^10 + 
          5107821750040175389296*a^12 - 11020319746707703208736*a^14 + 
          4320518689902448478976*a^16 + 3667087307427493388544*a^18 - 
          3877107813893496971264*a^20 + 1146928753528887984128*a^22 + 
          25868172981031010304*a^24 - 84842493883345469440*a^26 + 
          17463902243478568960*a^28 - 1117243900271001600*a^30 - 
          33935829541847040*a^32 + 4846317868154880*a^34)*m3^8))))/
  (1099511627776*(-4 + a^2)^3*(-1 + a^2)^7*(-9 + 4*a^2)^5*(-1 + 4*a^2)^17*
   (-14288400 + 6638769*a^2 - 1178245*a^4 + 100092*a^6 - 4080*a^8 + 
    64*a^10)) - ((a0^2 - a1^2)*L^9*m3*
   ((1 - 4*a^2)^16*(9 - 4*a^2)^4*(3*(407637850740 - 2714386066841*a^2 + 
        8904836667176*a^4 - 20384112244998*a^6 + 27466133199696*a^8 - 
        23236785489657*a^10 + 13047471742140*a^12 - 4903341239760*a^14 + 
        1205138081472*a^16 - 185928641280*a^18 + 16922424320*a^20 - 
        815919104*a^22 + 15876096*a^24) - 
      16*(-2184795770452 + 11775740788961*a^2 - 35137651955044*a^4 + 
        55676649997958*a^6 - 56117057300920*a^8 + 37182642948785*a^10 - 
        16060510502296*a^12 + 4404162148592*a^14 - 738993048832*a^16 + 
        71735295744*a^18 - 3637549056*a^20 + 73666560*a^22)*m3^2 + 
      96*(-861391696004 - 420470505491*a^2 + 3524067946384*a^4 - 
        9010297972754*a^6 + 10156687959040*a^8 - 6413565000371*a^10 + 
        2316544132396*a^12 - 473158022624*a^14 + 52846198144*a^16 - 
        2969214720*a^18 + 64896000*a^20)*m3^4 - 
      768*(-112042281916 - 458479744141*a^2 + 421154261468*a^4 - 
        125138290462*a^6 - 268183621048*a^8 + 223406946467*a^10 - 
        66550563904*a^12 + 9197022176*a^14 - 591654400*a^16 + 14165760*a^18)*
       m3^6 + 256*(-89340351076 - 810875787739*a^2 - 694473243160*a^4 + 
        475807451438*a^6 + 33976122512*a^8 - 57287476603*a^10 + 
        11401771364*a^12 - 872870416*a^14 + 23103680*a^16)*m3^8) - 
    32*(1 - 4*a^2)^14*(9 - 4*a^2)^2*a1^2*
     ((9 - 40*a^2 + 16*a^4)^2*(-2184795770452 + 11775740788961*a^2 - 
        35137651955044*a^4 + 55676649997958*a^6 - 56117057300920*a^8 + 
        37182642948785*a^10 - 16060510502296*a^12 + 4404162148592*a^14 - 
        738993048832*a^16 + 71735295744*a^18 - 3637549056*a^20 + 
        73666560*a^22) - 16*(-885566919708036 + 6462326345423149*a^2 - 
        18861080980224432*a^4 + 24568468698263438*a^6 - 
        3896338642842752*a^8 - 37972075789091507*a^10 + 
        65096128105445740*a^12 - 56978883420202688*a^14 + 
        30968400665526016*a^16 - 10928254226307584*a^18 + 
        2506254269933568*a^20 - 364331969921024*a^22 + 31802879836160*a^24 - 
        1497144950784*a^26 + 28840820736*a^28)*m3^2 + 
      96*(2533139978373900 - 16977635111200567*a^2 + 49140843497945508*a^4 - 
        80041815506442266*a^6 + 76488926713028024*a^8 - 
        40254191176670887*a^10 + 6037069739809040*a^12 + 
        6093852875522432*a^14 - 4470408349951744*a^16 + 
        1423068863791616*a^18 - 251115418963968*a^20 + 24899899031552*a^22 - 
        1281640693760*a^24 + 26348421120*a^26)*m3^4 - 
      768*(-610069037153868 + 4103069660776471*a^2 - 11451908781308136*a^4 + 
        17072562957994202*a^6 - 15067172742775568*a^8 + 
        7677161438579959*a^10 - 1886978578487060*a^12 - 35500473625424*a^14 + 
        148562350072768*a^16 - 39010351745792*a^18 + 4673954939904*a^20 - 
        269466300416*a^22 + 5973032960*a^24)*m3^6 + 
      256*(606963192980652 - 4119019390849631*a^2 + 11920034853266812*a^4 - 
        18315784005835514*a^6 + 14532529843096456*a^8 - 
        5962336759079183*a^10 + 1112115228064840*a^12 + 2465532051568*a^14 - 
        37406958592256*a^16 + 6224670125824*a^18 - 415512213504*a^20 + 
        10018983936*a^22)*m3^8) + 64*(1 - 4*a^2)^12*a1^4*
     ((9 - 40*a^2 + 16*a^4)^2*(-3751585860961116 + 27607737112226923*a^2 - 
        78558681684232512*a^4 + 89398584791039426*a^6 + 
        27258342990697696*a^8 - 240274915422992885*a^10 + 
        369634242044957380*a^12 - 315282269174173760*a^14 + 
        170457797536979200*a^16 - 60329000641226240*a^18 + 
        13926799920101376*a^20 - 2040600449466368*a^22 + 
        179566754988032*a^24 - 8518137348096*a^26 + 165203410944*a^28) - 
      16*(1826891451746272404 - 29981876489779456593*a^2 + 
        200635213688398408140*a^4 - 743209145920086052150*a^6 + 
        1726660393953460826472*a^8 - 2665637391037891265505*a^10 + 
        2778213664401767691648*a^12 - 1905020928020544133856*a^14 + 
        750617389728424610304*a^16 - 37550405675832828672*a^18 - 
        145071349650890194944*a^20 + 94272321259209277440*a^22 - 
        32120154372568776704*a^24 + 6806332884703051776*a^26 - 
        913296994137538560*a^28 + 74596032152862720*a^30 - 
        3342912465141760*a^32 + 62295732387840*a^34)*m3^2 + 
      96*(2100386385330464196 + 8376686214226023267*a^2 - 
        157124200808993392008*a^4 + 706554063189864136642*a^6 - 
        1688772801063219932496*a^8 + 2516861340432287686659*a^10 - 
        2482057939001188126116*a^12 + 1639240919386494479696*a^14 - 
        701581240817097799104*a^16 + 169093114961185316352*a^18 - 
        5726340120735246336*a^20 - 10459843859202269184*a^22 + 
        3656626270660493312*a^24 - 616715204928012288*a^26 + 
        57693877108998144*a^28 - 2831562801414144*a^30 + 56342408593408*a^32)*
       m3^4 - 768*(-4980968590406129028 + 25945035091972643133*a^2 - 
        40050365855953882788*a^4 - 32052436415889757618*a^6 + 
        210764358898053245128*a^8 - 359994610558754097843*a^10 + 
        341648806881034303224*a^12 - 201037206400723068528*a^14 + 
        73846616398311946752*a^16 - 15507705276736329216*a^18 + 
        1053845777174089728*a^20 + 313667630717902848*a^22 - 
        92858665371828224*a^24 + 10724939380883456*a^26 - 
        591682815393792*a^28 + 12703805472768*a^30)*m3^6 + 
      256*(22065405623776312740 - 125337692615332183893*a^2 + 
        272203127493335429472*a^4 - 241552446138249240638*a^6 - 
        35726019819715946848*a^8 + 273829643419465422795*a^10 - 
        267343387282854879132*a^12 + 134837705390448402624*a^14 - 
        39119790538974640896*a^16 + 6029208958451870208*a^18 - 
        218287989042677760*a^20 - 81672176243589120*a^22 + 
        14065228018417664*a^24 - 906139044478976*a^26 + 21207361781760*a^28)*
       m3^8) - 1536*(1 - 4*a^2)^10*a1^6*((1 - 4*a^2)^4*(9 - 4*a^2)^2*
       (5057204531912604 - 33911736638697035*a^2 + 98434370078594036*a^4 - 
        161119193918754642*a^6 + 154399540615865368*a^8 - 
        81189903545094779*a^10 + 11669557708674160*a^12 + 
        12969399063364864*a^14 - 9427749842993408*a^16 + 
        3006305744138752*a^18 - 532167213527040*a^20 + 52938298327040*a^22 - 
        2732877086720*a^24 + 56323276800*a^26) - 16*(1 - 4*a^2)^2*
       (671295222157004460 + 3341296084552703217*a^2 - 56168512252738374888*
         a^4 + 249409696145239327542*a^6 - 594117676390325255888*a^8 + 
        885025751502935816721*a^10 - 873488829158104852956*a^12 + 
        577717732670173018352*a^14 - 247669661382874717248*a^16 + 
        59757484442900580864*a^18 - 1982114787004815360*a^20 - 
        3735646767136382976*a^22 + 1306520344051286016*a^24 - 
        220697260225921024*a^26 + 20683212471926784*a^28 - 
        1017033387933696*a^30 + 20281116590080*a^32)*m3^2 + 
      96*(-5991657737734924164 + 97204498553079337437*a^2 - 
        518427874261042670412*a^4 + 1180365410080903972926*a^6 - 
        561088866668627149544*a^8 - 3292591824630868913555*a^10 + 
        9071305751676069135504*a^12 - 12088314269491476377952*a^14 + 
        9939500817140789310720*a^16 - 5303756382104570154240*a^18 + 
        1809213327288144175104*a^20 - 354353415519361646592*a^22 + 
        19677523736760287232*a^24 + 8003389387383701504*a^26 - 
        2181637656691081216*a^28 + 245192730964131840*a^30 - 
        13343504386228224*a^32 + 284844865093632*a^34)*m3^4 - 
      768*(-3970733286414288060 - 28324008888789982077*a^2 + 
        294227878427944615224*a^4 - 906894704277884566398*a^6 + 
        1309852566249684492592*a^8 - 717256868930176416221*a^10 - 
        526024829757818735460*a^12 + 1218340358822137323600*a^14 - 
        985063001301407256000*a^16 + 449758847017502154240*a^18 - 
        122060105435479173120*a^20 + 17743831217168228352*a^22 - 
        512574321884626944*a^24 - 257354554074529792*a^26 + 
        42299759029649408*a^28 - 2688978024136704*a^30 + 62859887247360*a^32)*
       m3^6 + 256*(88479718871118687900 - 247151344523198314347*a^2 - 
        318164404505544198036*a^4 + 2130609507900147922142*a^6 - 
        3414860763472918048728*a^8 + 2335951488963726141669*a^10 - 
        218096513810317535960*a^12 - 781953146827136979120*a^14 + 
        604425440364596467200*a^16 - 219880048622106416640*a^18 + 
        43398855664463278080*a^20 - 3927030824811552768*a^22 - 
        81152365446692864*a^24 + 50195605599879168*a^26 - 
        3981846385262592*a^28 + 103292412624896*a^30)*m3^8) + 
    512*(a1 - 4*a^2*a1)^8*((1 - 4*a^2)^4*(9 - 4*a^2)^2*
       (19521653870216340 + 714458330966742879*a^2 - 6414759582869038000*
         a^4 + 22989324982737804858*a^6 - 45390355561473857088*a^8 + 
        54421145733111544639*a^10 - 40762685480385842748*a^12 + 
        18167800428997290432*a^14 - 3865461777324024576*a^16 - 
        224672906398072320*a^18 + 339156878850963456*a^20 - 
        82702337779122176*a^22 + 9550898090016768*a^24 - 
        538082424717312*a^26 + 11746310094848*a^28) - 
      80*(1 - 4*a^2)^2*(-17243665592316004620 + 260062271078055570999*a^2 - 
        1353831941257098802308*a^4 + 3009126508468628592506*a^6 - 
        1118667576654066141816*a^8 - 9554840374650873704601*a^10 + 
        25428499868624451472528*a^12 - 33697287743979030904224*a^14 + 
        27711122304214307907840*a^16 - 14812376738353514647296*a^18 + 
        5063101076518390996992*a^20 - 993588480638069686272*a^22 + 
        55318743284370767872*a^24 + 22478061807993421824*a^26 - 
        6134766918259703808*a^28 + 689988812505350144*a^30 - 
        37565064995143680*a^32 + 801892120657920*a^34)*m3^2 + 
      96*(-236530252718903714508 + 713588740945054826967*a^2 + 
        21439898606291105674800*a^4 - 189725513167365023277334*a^6 + 
        691768220407863725467904*a^8 - 1346501438385427119740809*a^10 + 
        1369286399186733767588548*a^12 - 310512406102587275695328*a^14 - 
        1010756913653103615493760*a^16 + 1463641468793616028937472*a^18 - 
        1024827038289089730475008*a^20 + 431493633884198382256128*a^22 - 
        110667142306285525336064*a^24 + 15252024679029094285312*a^26 - 
        328846026083173400576*a^28 - 236816707948065587200*a^30 + 
        37274830791489093632*a^32 - 2333762241804894208*a^34 + 
        54245048589484032*a^36)*m3^4 - 3840*(53483583989271079836 - 
        1271115915374734451595*a^2 + 4836928991668294495428*a^4 - 
        403601815264937458354*a^6 - 33728724428907015069832*a^8 + 
        86111236093061157580613*a^10 - 99077599196782658296640*a^12 + 
        51274840174777325443936*a^14 + 4733334339123376880128*a^16 - 
        23663890558275390488832*a^18 + 15452122923866797178880*a^20 - 
        5227288767184147169280*a^22 + 985891735897277464576*a^24 - 
        85255585285419106304*a^26 - 2248242962100125696*a^28 + 
        1146358628725293056*a^30 - 89707542929735680*a^32 + 
        2331344906485760*a^34)*m3^6 + 256*(8072774677023332737428 + 
        14548152603492920124927*a^2 - 163182086114127263334216*a^4 + 
        251069134752116376777898*a^6 + 120470824839197587614128*a^8 - 
        701654229532566886825569*a^10 + 786945637878684298143980*a^12 - 
        374869867503926379776624*a^14 + 17916662505949766699328*a^16 + 
        69474193113040476845568*a^18 - 36988916341820870510592*a^20 + 
        9108411927273019219968*a^22 - 1117069831294759567360*a^24 + 
        38919403163199668224*a^26 + 5658934142039752704*a^28 - 
        635382420856635392*a^30 + 18793740999065600*a^32)*m3^8) - 
    8192*(1 - 4*a^2)^6*a1^10*((1 - 4*a^2)^6*(9 - 4*a^2)^2*
       (-134845139247890508 + 578999530659734023*a^2 - 
        511580778112430548*a^4 - 1562492580831843846*a^6 + 
        4716341171479531560*a^8 - 5694828122030634825*a^10 + 
        3679643574897978240*a^12 - 1295742295654463040*a^14 + 
        210091904568683520*a^16 + 4807801414402560*a^18 - 
        7530152533491712*a^20 + 1167529940795392*a^22 - 75236109975552*a^24 + 
        1776415604736*a^26) - 16*(1 - 4*a^2)^4*(-29662354262876637852 - 
        274106426564101375845*a^2 + 2641847461944662484216*a^4 - 
        8059976386001880212846*a^6 + 11612067453405857955504*a^8 - 
        6308313228242199393477*a^10 - 4819502752914566668420*a^12 + 
        11028691546315983506640*a^14 - 8919044018366098576320*a^16 + 
        4078269998740423380480*a^18 - 1108664303732117710848*a^20 + 
        161453347757068492800*a^22 - 4688528298456088576*a^24 - 
        2342732942829748224*a^26 + 385661865950969856*a^28 - 
        24541377386774528*a^30 + 574265166397440*a^32)*m3^2 + 
      96*(1 - 4*a^2)^2*(168228050275876819284 - 3937375307372768682561*a^2 + 
        14908586641822349530092*a^4 - 814273871392182899926*a^6 - 
        105886381078393053748696*a^8 + 269476998782380563151535*a^10 - 
        309967688235506037909920*a^12 + 160319816288247380282272*a^14 + 
        15304793775473783649280*a^16 - 74765770770824331959040*a^18 + 
        48869629496825712623616*a^20 - 16565701887885960167424*a^22 + 
        3132170128351759433728*a^24 - 271809659039569608704*a^26 - 
        7080240496523608064*a^28 + 3654184012863242240*a^30 - 
        286832344768184320*a^32 + 7480198308036608*a^34)*m3^4 - 
      768*(514621783306030352364 - 4375759720708869112575*a^2 - 
        9908611991641427043600*a^4 + 139993335534001892195494*a^6 - 
        355856533104439407236928*a^8 + 185290225515608096167137*a^10 + 
        656663077365093686134396*a^12 - 1407516458524222330295328*a^14 + 
        1226811905845703466768000*a^16 - 477403784998152331838720*a^18 - 
        24819718543145510390784*a^20 + 112681516431311143649280*a^22 - 
        53186329097913191956480*a^24 + 12433394520385655341056*a^26 - 
        1473142655771534426112*a^28 + 47916222382119845888*a^30 + 
        7717440640404946944*a^32 - 846229209436127232*a^34 + 
        25039771743027200*a^36)*m3^6 + 768*(2238295844576289082428 + 
        18636062735634981110445*a^2 - 49378651883131577662860*a^4 - 
        113077366856365748652002*a^6 + 448566619377617977665944*a^8 - 
        391225534241625003131331*a^10 - 191072791971530506164208*a^12 + 
        588029445110306679097504*a^14 - 441400775246713718035200*a^16 + 
        135214878207824323388160*a^18 + 7012481727171027935232*a^20 - 
        19057862089127620853760*a^22 + 6325296738771156992000*a^24 - 
        968806056599046914048*a^26 + 60067212011504664576*a^28 + 
        1557432163322822656*a^30 - 378411137118502912*a^32 + 
        13203153277157376*a^34)*m3^8) + 49152*(1 - 4*a^2)^4*a1^12*
     ((1 - 4*a^2)^6*(9 - 4*a^2)^2*(-9183438829759284 - 
        934498658982734743*a^2 + 5972650324063077600*a^4 - 
        14394798157604012874*a^6 + 14660092769330700640*a^8 - 
        146771008279523895*a^10 - 14089986428368279860*a^12 + 
        13843431154599228480*a^14 - 6234185702137432320*a^16 + 
        1413829259684605440*a^18 - 120358663516706816*a^20 - 
        11377645775142912*a^22 + 3275377698078720*a^24 - 
        248585919594496*a^26 + 6358605496320*a^28) - 
      16*(1 - 4*a^2)^4*(71464245801367346460 - 1107421893542340092907*a^2 + 
        3928314364743396374820*a^4 + 156787174286072930318*a^6 - 
        29423159174551593914440*a^8 + 74393803600322859554405*a^10 - 
        85709091707095857553760*a^12 + 44519015852053791707104*a^14 + 
        3965814382986998809600*a^16 - 20400444071120387016960*a^18 + 
        13318297153277541335040*a^20 - 4495293075491623845888*a^22 + 
        844738926665995386880*a^24 - 72595072656349134848*a^26 - 
        1960510878132469760*a^28 + 975991746886369280*a^30 - 
        75825478987939840*a^32 + 1953708162154496*a^34)*m3^2 + 
      96*(1 - 4*a^2)^2*(535423123001938749228 - 4094539907361208923087*a^2 - 
        10376299733935038516864*a^4 + 136817074179468416720518*a^6 - 
        345871896078896428576992*a^8 + 178347654263503721775825*a^10 + 
        645405241616984335667020*a^12 - 1381500120628485808999968*a^14 + 
        1204961263107937217539200*a^16 - 469322020498711863645440*a^18 - 
        24343469080482209061888*a^20 + 110838935030562923692032*a^22 - 
        52334038334812839018496*a^24 + 12234671714477178028032*a^26 - 
        1449169951415637639168*a^28 + 47053842779796930560*a^30 + 
        7595105535456706560*a^32 - 831502817502953472*a^34 + 
        24565667751526400*a^36)*m3^4 - 768*(761205469808885925780 - 
        76414223040559056369*a^2 - 58133681671226708542428*a^4 + 
        209710096366660933273562*a^6 + 203810838589494301813560*a^8 - 
        2090366639801889192773697*a^10 + 3645858759330834051096728*a^12 - 
        1480089997078853698955568*a^14 - 2988859512868905453283584*a^16 + 
        4757093875248317990110976*a^18 - 2966778780571354102732800*a^20 + 
        764316722905126591647744*a^22 + 98859382298760334409728*a^24 - 
        131121820653504966623232*a^26 + 40301536557496262983680*a^28 - 
        5941928641913393512448*a^30 + 356043181004729352192*a^32 + 
        10196801620801486848*a^34 - 2308948605173497856*a^36 + 
        80209168966877184*a^38)*m3^6 + 768*(2428171529656865523012 + 
        40931750695977643591203*a^2 + 41948487093771553345680*a^4 - 
        551938690981648119866190*a^6 + 393934563805569567195840*a^8 + 
        1569135282706571539098307*a^10 - 2962544865305950706447692*a^12 + 
        1370024086855859376674976*a^14 + 1035240056167594283732864*a^16 - 
        1542610880461051110752000*a^18 + 740450510063099107580928*a^20 - 
        124018216598408825683968*a^22 - 27296958529288160870400*a^24 + 
        17060914772950295838720*a^26 - 3305901564408911626240*a^28 + 
        272679245312004456448*a^30 - 2415362993320624128*a^32 - 
        963180525567082496*a^34 + 41546913085915136*a^36)*m3^8) - 
    393216*(1 - 4*a^2)^2*a1^14*((1 - 4*a^2)^8*(9 - 4*a^2)^2*
       (121806644242701636 - 243515663387317901*a^2 - 595951623638175540*
         a^4 + 2207835467933060802*a^6 - 2253325685597654680*a^8 + 
        515029453952855715*a^10 + 600646852802660400*a^12 - 
        491626343180415360*a^14 + 152470381327338240*a^16 - 
        20870516784867840*a^18 + 453812757991424*a^20 + 
        191229618487296*a^22 - 19281481236480*a^24 + 550658572288*a^26) - 
      16*(1 - 4*a^2)^6*(74075326358954927796 + 130165231556177162775*a^2 - 
        1481801032650794287032*a^4 + 2288933606679250898170*a^6 + 
        1057447280945020241936*a^8 - 6289494888286577172105*a^10 + 
        7047780853986122864540*a^12 - 3348484119654303647600*a^14 + 
        160131119739847479360*a^16 + 615389339675307148800*a^18 - 
        326286624728485718016*a^20 + 79970876914008268800*a^22 - 
        9753158023562887168*a^24 + 335194140282388480*a^26 + 
        49530605302185984*a^28 - 5511132159672320*a^30 + 
        161701009817600*a^32)*m3^2 + 96*(1 - 4*a^2)^4*
       (325070490128019336036 + 2718291457292980393611*a^2 - 
        7183488692828673880308*a^4 - 16584473226850757472334*a^6 + 
        65644038550354908703336*a^8 - 57224553281111586645765*a^10 - 
        28145544375990501213680*a^12 + 86454110503493182736864*a^14 - 
        64970321101265189779200*a^16 + 19938441749854238526720*a^18 + 
        1027630907815595679744*a^20 - 2814657272827112964096*a^22 + 
        936091497660721266688*a^24 - 143668521663354044416*a^26 + 
        8934828154310098944*a^28 + 229464252046376960*a^30 - 
        56256086209986560*a^32 + 1970045982867456*a^34)*m3^4 - 
      768*(1 - 4*a^2)^2*(353297466602219314908 + 5979471686078383523637*a^2 + 
        6201080625517232678784*a^4 - 80919652078432277137634*a^6 + 
        57495817810066893175200*a^8 + 231240877785397227988053*a^10 - 
        436534525005322492975748*a^12 + 202025776851584377580640*a^14 + 
        153175640444861685648000*a^16 - 228577906996214230227200*a^18 + 
        109972913320792674726912*a^20 - 18495537504898322644992*a^22 - 
        4049541747264851083264*a^24 + 2544780521820285763584*a^26 - 
        494716764922203340800*a^28 + 40973273770263314432*a^30 - 
        375321038382170112*a^32 - 144586887942635520*a^34 + 
        6289775258501120*a^36)*m3^6 + 256*(2851043673163182016068 + 
        78208087367092731553107*a^2 + 384477526151247098977380*a^4 - 
        853857058619800116856590*a^6 - 2976010168025333881467080*a^8 + 
        7405016803462319990372483*a^10 + 257593543415375015342088*a^12 - 
        13840177889149855583463088*a^14 + 13785929116628497727164672*a^16 - 
        2402962928539838853377280*a^18 - 4292157737896259569010688*a^20 + 
        3328529190716643290370048*a^22 - 955040579106615182622720*a^24 + 
        42737336864867985981440*a^26 + 44563707870359089315840*a^28 - 
        12031240540968308441088*a^30 + 1240545472480125386752*a^32 - 
        34399606145686700032*a^34 - 2680090553915277312*a^36 + 
        153878041460736000*a^38)*m3^8) + 
    65536*a0^16*((1 - 4*a^2)^8*(9 - 4*a^2)^2*(2050620754611158172 + 
        4706747821597024069*a^2 - 33833512966713288688*a^4 + 
        28742561410364889630*a^6 + 52621998176247699200*a^8 - 
        103846399073139863195*a^10 + 58439278434227684940*a^12 - 
        2502226140832574400*a^14 - 10290178953247499520*a^16 + 
        4450896672032540160*a^18 - 773282891914319872*a^20 + 
        45490817293828096*a^22 + 2831026701139968*a^24 - 
        457243992719360*a^26 + 14695812300800*a^28) - 
      48*(1 - 4*a^2)^6*(287872903808173066212 + 2326313991877098748779*a^2 - 
        6277719726159534381012*a^4 - 13570527495261203817998*a^6 + 
        54702388075488525445928*a^8 - 47878214554955483256741*a^10 - 
        22199525715587498882128*a^12 + 69304782089347582676320*a^14 - 
        51578848639122579360000*a^16 + 15584227708698892227840*a^18 + 
        846696280277453856768*a^20 - 2169918452164943069184*a^22 + 
        708747752806829391872*a^24 - 106794926618922647552*a^26 + 
        6458243085644070912*a^28 + 180646651044560896*a^30 - 
        40874619858583552*a^32 + 1382877379952640*a^34)*m3^2 + 
      288*(1 - 4*a^2)^4*(1014981663247988263380 + 17013863951664109496655*
         a^2 + 17144164591702622630544*a^4 - 228260082667919011315654*a^6 + 
        163951292565301994495040*a^8 + 644171771564982627146095*a^10 - 
        1216406765284660734544700*a^12 + 561920979449521866352416*a^14 + 
        422537494388147541140864*a^16 - 628299252476194189843200*a^18 + 
        300558856779928408673280*a^20 - 50036066578815535104000*a^22 - 
        11098791540228756537344*a^24 + 6881792685669152784384*a^26 - 
        1327034504720098263040*a^28 + 108786150230951198720*a^30 - 
        914078839791943680*a^32 - 384832973796540416*a^34 + 
        16387812051910656*a^36)*m3^4 - 768*(1 - 4*a^2)^2*
       (2851043673163182016068 + 78208087367092731553107*a^2 + 
        384477526151247098977380*a^4 - 853857058619800116856590*a^6 - 
        2976010168025333881467080*a^8 + 7405016803462319990372483*a^10 + 
        257593543415375015342088*a^12 - 13840177889149855583463088*a^14 + 
        13785929116628497727164672*a^16 - 2402962928539838853377280*a^18 - 
        4292157737896259569010688*a^20 + 3328529190716643290370048*a^22 - 
        955040579106615182622720*a^24 + 42737336864867985981440*a^26 + 
        44563707870359089315840*a^28 - 12031240540968308441088*a^30 + 
        1240545472480125386752*a^32 - 34399606145686700032*a^34 - 
        2680090553915277312*a^36 + 153878041460736000*a^38)*m3^6 + 
      256*(20620069532776320191388 + 826214981822063420250213*a^2 + 
        7801638045681040919270712*a^4 + 7510052024481296434003022*a^6 - 
        82657414553198200791987600*a^8 - 6852854424566480422405947*a^10 + 
        328258227699620128886076724*a^12 - 310575111764171939322876464*a^14 - 
        199646058936905652045295296*a^16 + 479978296906071505841654016*a^18 - 
        252639969228852519940013056*a^20 - 20151407210792900932988928*a^22 + 
        74909420290687929156517888*a^24 - 31666990865456722252726272*a^26 + 
        4605208249854323498680320*a^28 + 476114829118966477094912*a^30 - 
        258445505827474751094784*a^32 + 33445146479982431698944*a^34 - 
        1393126128841018834944*a^36 - 42242076652649578496*a^38 + 
        3710594718942363648*a^40)*m3^8) + 
    65536*a1^16*((1 - 4*a^2)^8*(9 - 4*a^2)^2*(2050620754611158172 + 
        4706747821597024069*a^2 - 33833512966713288688*a^4 + 
        28742561410364889630*a^6 + 52621998176247699200*a^8 - 
        103846399073139863195*a^10 + 58439278434227684940*a^12 - 
        2502226140832574400*a^14 - 10290178953247499520*a^16 + 
        4450896672032540160*a^18 - 773282891914319872*a^20 + 
        45490817293828096*a^22 + 2831026701139968*a^24 - 
        457243992719360*a^26 + 14695812300800*a^28) - 
      48*(1 - 4*a^2)^6*(287872903808173066212 + 2326313991877098748779*a^2 - 
        6277719726159534381012*a^4 - 13570527495261203817998*a^6 + 
        54702388075488525445928*a^8 - 47878214554955483256741*a^10 - 
        22199525715587498882128*a^12 + 69304782089347582676320*a^14 - 
        51578848639122579360000*a^16 + 15584227708698892227840*a^18 + 
        846696280277453856768*a^20 - 2169918452164943069184*a^22 + 
        708747752806829391872*a^24 - 106794926618922647552*a^26 + 
        6458243085644070912*a^28 + 180646651044560896*a^30 - 
        40874619858583552*a^32 + 1382877379952640*a^34)*m3^2 + 
      288*(1 - 4*a^2)^4*(1014981663247988263380 + 17013863951664109496655*
         a^2 + 17144164591702622630544*a^4 - 228260082667919011315654*a^6 + 
        163951292565301994495040*a^8 + 644171771564982627146095*a^10 - 
        1216406765284660734544700*a^12 + 561920979449521866352416*a^14 + 
        422537494388147541140864*a^16 - 628299252476194189843200*a^18 + 
        300558856779928408673280*a^20 - 50036066578815535104000*a^22 - 
        11098791540228756537344*a^24 + 6881792685669152784384*a^26 - 
        1327034504720098263040*a^28 + 108786150230951198720*a^30 - 
        914078839791943680*a^32 - 384832973796540416*a^34 + 
        16387812051910656*a^36)*m3^4 - 768*(1 - 4*a^2)^2*
       (2851043673163182016068 + 78208087367092731553107*a^2 + 
        384477526151247098977380*a^4 - 853857058619800116856590*a^6 - 
        2976010168025333881467080*a^8 + 7405016803462319990372483*a^10 + 
        257593543415375015342088*a^12 - 13840177889149855583463088*a^14 + 
        13785929116628497727164672*a^16 - 2402962928539838853377280*a^18 - 
        4292157737896259569010688*a^20 + 3328529190716643290370048*a^22 - 
        955040579106615182622720*a^24 + 42737336864867985981440*a^26 + 
        44563707870359089315840*a^28 - 12031240540968308441088*a^30 + 
        1240545472480125386752*a^32 - 34399606145686700032*a^34 - 
        2680090553915277312*a^36 + 153878041460736000*a^38)*m3^6 + 
      256*(20620069532776320191388 + 826214981822063420250213*a^2 + 
        7801638045681040919270712*a^4 + 7510052024481296434003022*a^6 - 
        82657414553198200791987600*a^8 - 6852854424566480422405947*a^10 + 
        328258227699620128886076724*a^12 - 310575111764171939322876464*a^14 - 
        199646058936905652045295296*a^16 + 479978296906071505841654016*a^18 - 
        252639969228852519940013056*a^20 - 20151407210792900932988928*a^22 + 
        74909420290687929156517888*a^24 - 31666990865456722252726272*a^26 + 
        4605208249854323498680320*a^28 + 476114829118966477094912*a^30 - 
        258445505827474751094784*a^32 + 33445146479982431698944*a^34 - 
        1393126128841018834944*a^36 - 42242076652649578496*a^38 + 
        3710594718942363648*a^40)*m3^8) - 131072*a0^14*
     (3*(1 - 4*a^2)^2*((1 - 4*a^2)^8*(9 - 4*a^2)^2*(121806644242701636 - 
          243515663387317901*a^2 - 595951623638175540*a^4 + 
          2207835467933060802*a^6 - 2253325685597654680*a^8 + 
          515029453952855715*a^10 + 600646852802660400*a^12 - 
          491626343180415360*a^14 + 152470381327338240*a^16 - 
          20870516784867840*a^18 + 453812757991424*a^20 + 
          191229618487296*a^22 - 19281481236480*a^24 + 550658572288*a^26) - 
        16*(1 - 4*a^2)^6*(74075326358954927796 + 130165231556177162775*a^2 - 
          1481801032650794287032*a^4 + 2288933606679250898170*a^6 + 
          1057447280945020241936*a^8 - 6289494888286577172105*a^10 + 
          7047780853986122864540*a^12 - 3348484119654303647600*a^14 + 
          160131119739847479360*a^16 + 615389339675307148800*a^18 - 
          326286624728485718016*a^20 + 79970876914008268800*a^22 - 
          9753158023562887168*a^24 + 335194140282388480*a^26 + 
          49530605302185984*a^28 - 5511132159672320*a^30 + 
          161701009817600*a^32)*m3^2 + 96*(1 - 4*a^2)^4*
         (325070490128019336036 + 2718291457292980393611*a^2 - 
          7183488692828673880308*a^4 - 16584473226850757472334*a^6 + 
          65644038550354908703336*a^8 - 57224553281111586645765*a^10 - 
          28145544375990501213680*a^12 + 86454110503493182736864*a^14 - 
          64970321101265189779200*a^16 + 19938441749854238526720*a^18 + 
          1027630907815595679744*a^20 - 2814657272827112964096*a^22 + 
          936091497660721266688*a^24 - 143668521663354044416*a^26 + 
          8934828154310098944*a^28 + 229464252046376960*a^30 - 
          56256086209986560*a^32 + 1970045982867456*a^34)*m3^4 - 
        768*(1 - 4*a^2)^2*(353297466602219314908 + 5979471686078383523637*
           a^2 + 6201080625517232678784*a^4 - 80919652078432277137634*a^6 + 
          57495817810066893175200*a^8 + 231240877785397227988053*a^10 - 
          436534525005322492975748*a^12 + 202025776851584377580640*a^14 + 
          153175640444861685648000*a^16 - 228577906996214230227200*a^18 + 
          109972913320792674726912*a^20 - 18495537504898322644992*a^22 - 
          4049541747264851083264*a^24 + 2544780521820285763584*a^26 - 
          494716764922203340800*a^28 + 40973273770263314432*a^30 - 
          375321038382170112*a^32 - 144586887942635520*a^34 + 
          6289775258501120*a^36)*m3^6 + 256*(2851043673163182016068 + 
          78208087367092731553107*a^2 + 384477526151247098977380*a^4 - 
          853857058619800116856590*a^6 - 2976010168025333881467080*a^8 + 
          7405016803462319990372483*a^10 + 257593543415375015342088*a^12 - 
          13840177889149855583463088*a^14 + 13785929116628497727164672*a^16 - 
          2402962928539838853377280*a^18 - 4292157737896259569010688*a^20 + 
          3328529190716643290370048*a^22 - 955040579106615182622720*a^24 + 
          42737336864867985981440*a^26 + 44563707870359089315840*a^28 - 
          12031240540968308441088*a^30 + 1240545472480125386752*a^32 - 
          34399606145686700032*a^34 - 2680090553915277312*a^36 + 
          153878041460736000*a^38)*m3^8) + 
      4*a1^2*((1 - 4*a^2)^8*(9 - 4*a^2)^2*(2050620754611158172 + 
          4706747821597024069*a^2 - 33833512966713288688*a^4 + 
          28742561410364889630*a^6 + 52621998176247699200*a^8 - 
          103846399073139863195*a^10 + 58439278434227684940*a^12 - 
          2502226140832574400*a^14 - 10290178953247499520*a^16 + 
          4450896672032540160*a^18 - 773282891914319872*a^20 + 
          45490817293828096*a^22 + 2831026701139968*a^24 - 
          457243992719360*a^26 + 14695812300800*a^28) - 
        48*(1 - 4*a^2)^6*(287872903808173066212 + 2326313991877098748779*
           a^2 - 6277719726159534381012*a^4 - 13570527495261203817998*a^6 + 
          54702388075488525445928*a^8 - 47878214554955483256741*a^10 - 
          22199525715587498882128*a^12 + 69304782089347582676320*a^14 - 
          51578848639122579360000*a^16 + 15584227708698892227840*a^18 + 
          846696280277453856768*a^20 - 2169918452164943069184*a^22 + 
          708747752806829391872*a^24 - 106794926618922647552*a^26 + 
          6458243085644070912*a^28 + 180646651044560896*a^30 - 
          40874619858583552*a^32 + 1382877379952640*a^34)*m3^2 + 
        288*(1 - 4*a^2)^4*(1014981663247988263380 + 17013863951664109496655*
           a^2 + 17144164591702622630544*a^4 - 228260082667919011315654*a^6 + 
          163951292565301994495040*a^8 + 644171771564982627146095*a^10 - 
          1216406765284660734544700*a^12 + 561920979449521866352416*a^14 + 
          422537494388147541140864*a^16 - 628299252476194189843200*a^18 + 
          300558856779928408673280*a^20 - 50036066578815535104000*a^22 - 
          11098791540228756537344*a^24 + 6881792685669152784384*a^26 - 
          1327034504720098263040*a^28 + 108786150230951198720*a^30 - 
          914078839791943680*a^32 - 384832973796540416*a^34 + 
          16387812051910656*a^36)*m3^4 - 768*(1 - 4*a^2)^2*
         (2851043673163182016068 + 78208087367092731553107*a^2 + 
          384477526151247098977380*a^4 - 853857058619800116856590*a^6 - 
          2976010168025333881467080*a^8 + 7405016803462319990372483*a^10 + 
          257593543415375015342088*a^12 - 13840177889149855583463088*a^14 + 
          13785929116628497727164672*a^16 - 2402962928539838853377280*a^18 - 
          4292157737896259569010688*a^20 + 3328529190716643290370048*a^22 - 
          955040579106615182622720*a^24 + 42737336864867985981440*a^26 + 
          44563707870359089315840*a^28 - 12031240540968308441088*a^30 + 
          1240545472480125386752*a^32 - 34399606145686700032*a^34 - 
          2680090553915277312*a^36 + 153878041460736000*a^38)*m3^6 + 
        256*(20620069532776320191388 + 826214981822063420250213*a^2 + 
          7801638045681040919270712*a^4 + 7510052024481296434003022*a^6 - 
          82657414553198200791987600*a^8 - 6852854424566480422405947*a^10 + 
          328258227699620128886076724*a^12 - 310575111764171939322876464*
           a^14 - 199646058936905652045295296*a^16 + 
          479978296906071505841654016*a^18 - 252639969228852519940013056*
           a^20 - 20151407210792900932988928*a^22 + 
          74909420290687929156517888*a^24 - 31666990865456722252726272*a^26 + 
          4605208249854323498680320*a^28 + 476114829118966477094912*a^30 - 
          258445505827474751094784*a^32 + 33445146479982431698944*a^34 - 
          1393126128841018834944*a^36 - 42242076652649578496*a^38 + 
          3710594718942363648*a^40)*m3^8)) + 
    16384*a0^12*(3*(1 - 4*a^2)^4*((1 - 4*a^2)^6*(9 - 4*a^2)^2*
         (-9183438829759284 - 934498658982734743*a^2 + 5972650324063077600*
           a^4 - 14394798157604012874*a^6 + 14660092769330700640*a^8 - 
          146771008279523895*a^10 - 14089986428368279860*a^12 + 
          13843431154599228480*a^14 - 6234185702137432320*a^16 + 
          1413829259684605440*a^18 - 120358663516706816*a^20 - 
          11377645775142912*a^22 + 3275377698078720*a^24 - 
          248585919594496*a^26 + 6358605496320*a^28) - 
        16*(1 - 4*a^2)^4*(71464245801367346460 - 1107421893542340092907*a^2 + 
          3928314364743396374820*a^4 + 156787174286072930318*a^6 - 
          29423159174551593914440*a^8 + 74393803600322859554405*a^10 - 
          85709091707095857553760*a^12 + 44519015852053791707104*a^14 + 
          3965814382986998809600*a^16 - 20400444071120387016960*a^18 + 
          13318297153277541335040*a^20 - 4495293075491623845888*a^22 + 
          844738926665995386880*a^24 - 72595072656349134848*a^26 - 
          1960510878132469760*a^28 + 975991746886369280*a^30 - 
          75825478987939840*a^32 + 1953708162154496*a^34)*m3^2 + 
        96*(1 - 4*a^2)^2*(535423123001938749228 - 4094539907361208923087*
           a^2 - 10376299733935038516864*a^4 + 136817074179468416720518*a^6 - 
          345871896078896428576992*a^8 + 178347654263503721775825*a^10 + 
          645405241616984335667020*a^12 - 1381500120628485808999968*a^14 + 
          1204961263107937217539200*a^16 - 469322020498711863645440*a^18 - 
          24343469080482209061888*a^20 + 110838935030562923692032*a^22 - 
          52334038334812839018496*a^24 + 12234671714477178028032*a^26 - 
          1449169951415637639168*a^28 + 47053842779796930560*a^30 + 
          7595105535456706560*a^32 - 831502817502953472*a^34 + 
          24565667751526400*a^36)*m3^4 - 768*(761205469808885925780 - 
          76414223040559056369*a^2 - 58133681671226708542428*a^4 + 
          209710096366660933273562*a^6 + 203810838589494301813560*a^8 - 
          2090366639801889192773697*a^10 + 3645858759330834051096728*a^12 - 
          1480089997078853698955568*a^14 - 2988859512868905453283584*a^16 + 
          4757093875248317990110976*a^18 - 2966778780571354102732800*a^20 + 
          764316722905126591647744*a^22 + 98859382298760334409728*a^24 - 
          131121820653504966623232*a^26 + 40301536557496262983680*a^28 - 
          5941928641913393512448*a^30 + 356043181004729352192*a^32 + 
          10196801620801486848*a^34 - 2308948605173497856*a^36 + 
          80209168966877184*a^38)*m3^6 + 768*(2428171529656865523012 + 
          40931750695977643591203*a^2 + 41948487093771553345680*a^4 - 
          551938690981648119866190*a^6 + 393934563805569567195840*a^8 + 
          1569135282706571539098307*a^10 - 2962544865305950706447692*a^12 + 
          1370024086855859376674976*a^14 + 1035240056167594283732864*a^16 - 
          1542610880461051110752000*a^18 + 740450510063099107580928*a^20 - 
          124018216598408825683968*a^22 - 27296958529288160870400*a^24 + 
          17060914772950295838720*a^26 - 3305901564408911626240*a^28 + 
          272679245312004456448*a^30 - 2415362993320624128*a^32 - 
          963180525567082496*a^34 + 41546913085915136*a^36)*m3^8) + 
      120*(a1 - 4*a^2*a1)^2*((1 - 4*a^2)^8*(9 - 4*a^2)^2*
         (121806644242701636 - 243515663387317901*a^2 - 595951623638175540*
           a^4 + 2207835467933060802*a^6 - 2253325685597654680*a^8 + 
          515029453952855715*a^10 + 600646852802660400*a^12 - 
          491626343180415360*a^14 + 152470381327338240*a^16 - 
          20870516784867840*a^18 + 453812757991424*a^20 + 
          191229618487296*a^22 - 19281481236480*a^24 + 550658572288*a^26) - 
        16*(1 - 4*a^2)^6*(74075326358954927796 + 130165231556177162775*a^2 - 
          1481801032650794287032*a^4 + 2288933606679250898170*a^6 + 
          1057447280945020241936*a^8 - 6289494888286577172105*a^10 + 
          7047780853986122864540*a^12 - 3348484119654303647600*a^14 + 
          160131119739847479360*a^16 + 615389339675307148800*a^18 - 
          326286624728485718016*a^20 + 79970876914008268800*a^22 - 
          9753158023562887168*a^24 + 335194140282388480*a^26 + 
          49530605302185984*a^28 - 5511132159672320*a^30 + 
          161701009817600*a^32)*m3^2 + 96*(1 - 4*a^2)^4*
         (325070490128019336036 + 2718291457292980393611*a^2 - 
          7183488692828673880308*a^4 - 16584473226850757472334*a^6 + 
          65644038550354908703336*a^8 - 57224553281111586645765*a^10 - 
          28145544375990501213680*a^12 + 86454110503493182736864*a^14 - 
          64970321101265189779200*a^16 + 19938441749854238526720*a^18 + 
          1027630907815595679744*a^20 - 2814657272827112964096*a^22 + 
          936091497660721266688*a^24 - 143668521663354044416*a^26 + 
          8934828154310098944*a^28 + 229464252046376960*a^30 - 
          56256086209986560*a^32 + 1970045982867456*a^34)*m3^4 - 
        768*(1 - 4*a^2)^2*(353297466602219314908 + 5979471686078383523637*
           a^2 + 6201080625517232678784*a^4 - 80919652078432277137634*a^6 + 
          57495817810066893175200*a^8 + 231240877785397227988053*a^10 - 
          436534525005322492975748*a^12 + 202025776851584377580640*a^14 + 
          153175640444861685648000*a^16 - 228577906996214230227200*a^18 + 
          109972913320792674726912*a^20 - 18495537504898322644992*a^22 - 
          4049541747264851083264*a^24 + 2544780521820285763584*a^26 - 
          494716764922203340800*a^28 + 40973273770263314432*a^30 - 
          375321038382170112*a^32 - 144586887942635520*a^34 + 
          6289775258501120*a^36)*m3^6 + 256*(2851043673163182016068 + 
          78208087367092731553107*a^2 + 384477526151247098977380*a^4 - 
          853857058619800116856590*a^6 - 2976010168025333881467080*a^8 + 
          7405016803462319990372483*a^10 + 257593543415375015342088*a^12 - 
          13840177889149855583463088*a^14 + 13785929116628497727164672*a^16 - 
          2402962928539838853377280*a^18 - 4292157737896259569010688*a^20 + 
          3328529190716643290370048*a^22 - 955040579106615182622720*a^24 + 
          42737336864867985981440*a^26 + 44563707870359089315840*a^28 - 
          12031240540968308441088*a^30 + 1240545472480125386752*a^32 - 
          34399606145686700032*a^34 - 2680090553915277312*a^36 + 
          153878041460736000*a^38)*m3^8) + 
      112*a1^4*((1 - 4*a^2)^8*(9 - 4*a^2)^2*(2050620754611158172 + 
          4706747821597024069*a^2 - 33833512966713288688*a^4 + 
          28742561410364889630*a^6 + 52621998176247699200*a^8 - 
          103846399073139863195*a^10 + 58439278434227684940*a^12 - 
          2502226140832574400*a^14 - 10290178953247499520*a^16 + 
          4450896672032540160*a^18 - 773282891914319872*a^20 + 
          45490817293828096*a^22 + 2831026701139968*a^24 - 
          457243992719360*a^26 + 14695812300800*a^28) - 
        48*(1 - 4*a^2)^6*(287872903808173066212 + 2326313991877098748779*
           a^2 - 6277719726159534381012*a^4 - 13570527495261203817998*a^6 + 
          54702388075488525445928*a^8 - 47878214554955483256741*a^10 - 
          22199525715587498882128*a^12 + 69304782089347582676320*a^14 - 
          51578848639122579360000*a^16 + 15584227708698892227840*a^18 + 
          846696280277453856768*a^20 - 2169918452164943069184*a^22 + 
          708747752806829391872*a^24 - 106794926618922647552*a^26 + 
          6458243085644070912*a^28 + 180646651044560896*a^30 - 
          40874619858583552*a^32 + 1382877379952640*a^34)*m3^2 + 
        288*(1 - 4*a^2)^4*(1014981663247988263380 + 17013863951664109496655*
           a^2 + 17144164591702622630544*a^4 - 228260082667919011315654*a^6 + 
          163951292565301994495040*a^8 + 644171771564982627146095*a^10 - 
          1216406765284660734544700*a^12 + 561920979449521866352416*a^14 + 
          422537494388147541140864*a^16 - 628299252476194189843200*a^18 + 
          300558856779928408673280*a^20 - 50036066578815535104000*a^22 - 
          11098791540228756537344*a^24 + 6881792685669152784384*a^26 - 
          1327034504720098263040*a^28 + 108786150230951198720*a^30 - 
          914078839791943680*a^32 - 384832973796540416*a^34 + 
          16387812051910656*a^36)*m3^4 - 768*(1 - 4*a^2)^2*
         (2851043673163182016068 + 78208087367092731553107*a^2 + 
          384477526151247098977380*a^4 - 853857058619800116856590*a^6 - 
          2976010168025333881467080*a^8 + 7405016803462319990372483*a^10 + 
          257593543415375015342088*a^12 - 13840177889149855583463088*a^14 + 
          13785929116628497727164672*a^16 - 2402962928539838853377280*a^18 - 
          4292157737896259569010688*a^20 + 3328529190716643290370048*a^22 - 
          955040579106615182622720*a^24 + 42737336864867985981440*a^26 + 
          44563707870359089315840*a^28 - 12031240540968308441088*a^30 + 
          1240545472480125386752*a^32 - 34399606145686700032*a^34 - 
          2680090553915277312*a^36 + 153878041460736000*a^38)*m3^6 + 
        256*(20620069532776320191388 + 826214981822063420250213*a^2 + 
          7801638045681040919270712*a^4 + 7510052024481296434003022*a^6 - 
          82657414553198200791987600*a^8 - 6852854424566480422405947*a^10 + 
          328258227699620128886076724*a^12 - 310575111764171939322876464*
           a^14 - 199646058936905652045295296*a^16 + 
          479978296906071505841654016*a^18 - 252639969228852519940013056*
           a^20 - 20151407210792900932988928*a^22 + 
          74909420290687929156517888*a^24 - 31666990865456722252726272*a^26 + 
          4605208249854323498680320*a^28 + 476114829118966477094912*a^30 - 
          258445505827474751094784*a^32 + 33445146479982431698944*a^34 - 
          1393126128841018834944*a^36 - 42242076652649578496*a^38 + 
          3710594718942363648*a^40)*m3^8)) - 
    8192*a0^10*((1 - 4*a^2)^6*((1 - 4*a^2)^6*(9 - 4*a^2)^2*
         (-134845139247890508 + 578999530659734023*a^2 - 511580778112430548*
           a^4 - 1562492580831843846*a^6 + 4716341171479531560*a^8 - 
          5694828122030634825*a^10 + 3679643574897978240*a^12 - 
          1295742295654463040*a^14 + 210091904568683520*a^16 + 
          4807801414402560*a^18 - 7530152533491712*a^20 + 
          1167529940795392*a^22 - 75236109975552*a^24 + 1776415604736*a^26) - 
        16*(1 - 4*a^2)^4*(-29662354262876637852 - 274106426564101375845*a^2 + 
          2641847461944662484216*a^4 - 8059976386001880212846*a^6 + 
          11612067453405857955504*a^8 - 6308313228242199393477*a^10 - 
          4819502752914566668420*a^12 + 11028691546315983506640*a^14 - 
          8919044018366098576320*a^16 + 4078269998740423380480*a^18 - 
          1108664303732117710848*a^20 + 161453347757068492800*a^22 - 
          4688528298456088576*a^24 - 2342732942829748224*a^26 + 
          385661865950969856*a^28 - 24541377386774528*a^30 + 
          574265166397440*a^32)*m3^2 + 96*(1 - 4*a^2)^2*
         (168228050275876819284 - 3937375307372768682561*a^2 + 
          14908586641822349530092*a^4 - 814273871392182899926*a^6 - 
          105886381078393053748696*a^8 + 269476998782380563151535*a^10 - 
          309967688235506037909920*a^12 + 160319816288247380282272*a^14 + 
          15304793775473783649280*a^16 - 74765770770824331959040*a^18 + 
          48869629496825712623616*a^20 - 16565701887885960167424*a^22 + 
          3132170128351759433728*a^24 - 271809659039569608704*a^26 - 
          7080240496523608064*a^28 + 3654184012863242240*a^30 - 
          286832344768184320*a^32 + 7480198308036608*a^34)*m3^4 - 
        768*(514621783306030352364 - 4375759720708869112575*a^2 - 
          9908611991641427043600*a^4 + 139993335534001892195494*a^6 - 
          355856533104439407236928*a^8 + 185290225515608096167137*a^10 + 
          656663077365093686134396*a^12 - 1407516458524222330295328*a^14 + 
          1226811905845703466768000*a^16 - 477403784998152331838720*a^18 - 
          24819718543145510390784*a^20 + 112681516431311143649280*a^22 - 
          53186329097913191956480*a^24 + 12433394520385655341056*a^26 - 
          1473142655771534426112*a^28 + 47916222382119845888*a^30 + 
          7717440640404946944*a^32 - 846229209436127232*a^34 + 
          25039771743027200*a^36)*m3^6 + 768*(2238295844576289082428 + 
          18636062735634981110445*a^2 - 49378651883131577662860*a^4 - 
          113077366856365748652002*a^6 + 448566619377617977665944*a^8 - 
          391225534241625003131331*a^10 - 191072791971530506164208*a^12 + 
          588029445110306679097504*a^14 - 441400775246713718035200*a^16 + 
          135214878207824323388160*a^18 + 7012481727171027935232*a^20 - 
          19057862089127620853760*a^22 + 6325296738771156992000*a^24 - 
          968806056599046914048*a^26 + 60067212011504664576*a^28 + 
          1557432163322822656*a^30 - 378411137118502912*a^32 + 
          13203153277157376*a^34)*m3^8) + 12*(1 - 4*a^2)^4*a1^2*
       ((1 - 4*a^2)^6*(9 - 4*a^2)^2*(-163061656046295948 - 
          1069599479193148025*a^2 + 9479474777730746400*a^4 - 
          23792242263597248790*a^6 + 24227654022374771360*a^8 - 
          818321176070567385*a^10 - 21419937697193996940*a^12 + 
          20923472748622280640*a^14 - 9343058773227759360*a^16 + 
          2104030158960407040*a^18 - 177825612947433472*a^20 - 
          16948701661839360*a^22 + 4849382958366720*a^24 - 
          367622392709120*a^26 + 9404700426240*a^28) - 
        16*(1 - 4*a^2)^4*(57165976029182328612 - 1627138594820960499429*a^2 + 
          6349559667903101195676*a^4 - 988145410656138117614*a^6 - 
          42277612991753545942328*a^8 + 108758197977245349662155*a^10 - 
          125150395280680148609440*a^12 + 64780063779217979997728*a^14 + 
          5684936859920135736320*a^16 - 29421544679245733963520*a^18 + 
          19180348727788766773248*a^20 - 6468948364745762881536*a^22 + 
          1215711671201522253824*a^24 - 104616588308657668096*a^26 - 
          2804359070463557632*a^28 + 1407149177873367040*a^30 - 
          109686478371553280*a^32 + 2837704471478272*a^34)*m3^2 + 
        480*(1 - 4*a^2)^2*(127873485771385809924 - 1268197267270908536973*
           a^2 - 2495777028298055922816*a^4 + 38645838476755624600786*a^6 - 
          98768924789307493858464*a^8 + 51485861651078893460307*a^10 + 
          181521714828440264611684*a^12 - 388848674199686202988128*a^14 + 
          338794098367719876105600*a^16 - 131822198281825627692800*a^18 - 
          6935260912891359335424*a^20 + 31242891992161727397888*a^22 - 
          14768511228462387625984*a^24 + 3459999007202024423424*a^26 - 
          411211398984910503936*a^28 + 13498496570535968768*a^30 + 
          2150685664792805376*a^32 - 237303429460918272*a^34 + 
          7061562762199040*a^36)*m3^4 - 768*(983334448914580433196 - 
          700152814196979990399*a^2 - 79486274977183295016804*a^4 + 
          291625890570117520349062*a^6 + 277896494648874159852360*a^8 - 
          2880186186151415675001903*a^10 + 5017754283278179228466920*a^12 - 
          2024372443291088321322960*a^14 - 4138850878026481675478784*a^16 + 
          6579414511281487248132352*a^18 - 4108316178869016912193536*a^20 + 
          1061032714866116022841344*a^22 + 136996370074972379807744*a^24 - 
          182697794487783173455872*a^26 + 56361621816358058065920*a^28 - 
          8346003895355784036352*a^30 + 503868421548665733120*a^32 + 
          14096617788785295360*a^34 - 3263414826629595136*a^36 + 
          114544563997114368*a^38)*m3^6 + 768*(3224587935978643515516 + 
          54739796281276492786989*a^2 + 57268802914504169514864*a^4 - 
          742775742273268314335954*a^6 + 525998521155500723607360*a^8 + 
          2130718761859784108710541*a^10 - 4022007534779209181164276*a^12 + 
          1862388342769490664615264*a^14 + 1415570190950192686635136*a^16 - 
          2114635631478376572883200*a^18 + 1019116103069583688049664*a^20 - 
          171910383479964336635904*a^22 - 37495709426949456461824*a^24 + 
          23655573576174276378624*a^26 - 4609566674346341826560*a^28 + 
          382893135012208574464*a^30 - 3589773620794097664*a^32 - 
          1350209681515085824*a^34 + 59089491050102784*a^36)*m3^8) + 
      432*(1 - 4*a^2)^2*a1^4*((1 - 4*a^2)^8*(9 - 4*a^2)^2*
         (121806644242701636 - 243515663387317901*a^2 - 595951623638175540*
           a^4 + 2207835467933060802*a^6 - 2253325685597654680*a^8 + 
          515029453952855715*a^10 + 600646852802660400*a^12 - 
          491626343180415360*a^14 + 152470381327338240*a^16 - 
          20870516784867840*a^18 + 453812757991424*a^20 + 
          191229618487296*a^22 - 19281481236480*a^24 + 550658572288*a^26) - 
        16*(1 - 4*a^2)^6*(74075326358954927796 + 130165231556177162775*a^2 - 
          1481801032650794287032*a^4 + 2288933606679250898170*a^6 + 
          1057447280945020241936*a^8 - 6289494888286577172105*a^10 + 
          7047780853986122864540*a^12 - 3348484119654303647600*a^14 + 
          160131119739847479360*a^16 + 615389339675307148800*a^18 - 
          326286624728485718016*a^20 + 79970876914008268800*a^22 - 
          9753158023562887168*a^24 + 335194140282388480*a^26 + 
          49530605302185984*a^28 - 5511132159672320*a^30 + 
          161701009817600*a^32)*m3^2 + 96*(1 - 4*a^2)^4*
         (325070490128019336036 + 2718291457292980393611*a^2 - 
          7183488692828673880308*a^4 - 16584473226850757472334*a^6 + 
          65644038550354908703336*a^8 - 57224553281111586645765*a^10 - 
          28145544375990501213680*a^12 + 86454110503493182736864*a^14 - 
          64970321101265189779200*a^16 + 19938441749854238526720*a^18 + 
          1027630907815595679744*a^20 - 2814657272827112964096*a^22 + 
          936091497660721266688*a^24 - 143668521663354044416*a^26 + 
          8934828154310098944*a^28 + 229464252046376960*a^30 - 
          56256086209986560*a^32 + 1970045982867456*a^34)*m3^4 - 
        768*(1 - 4*a^2)^2*(353297466602219314908 + 5979471686078383523637*
           a^2 + 6201080625517232678784*a^4 - 80919652078432277137634*a^6 + 
          57495817810066893175200*a^8 + 231240877785397227988053*a^10 - 
          436534525005322492975748*a^12 + 202025776851584377580640*a^14 + 
          153175640444861685648000*a^16 - 228577906996214230227200*a^18 + 
          109972913320792674726912*a^20 - 18495537504898322644992*a^22 - 
          4049541747264851083264*a^24 + 2544780521820285763584*a^26 - 
          494716764922203340800*a^28 + 40973273770263314432*a^30 - 
          375321038382170112*a^32 - 144586887942635520*a^34 + 
          6289775258501120*a^36)*m3^6 + 256*(2851043673163182016068 + 
          78208087367092731553107*a^2 + 384477526151247098977380*a^4 - 
          853857058619800116856590*a^6 - 2976010168025333881467080*a^8 + 
          7405016803462319990372483*a^10 + 257593543415375015342088*a^12 - 
          13840177889149855583463088*a^14 + 13785929116628497727164672*a^16 - 
          2402962928539838853377280*a^18 - 4292157737896259569010688*a^20 + 
          3328529190716643290370048*a^22 - 955040579106615182622720*a^24 + 
          42737336864867985981440*a^26 + 44563707870359089315840*a^28 - 
          12031240540968308441088*a^30 + 1240545472480125386752*a^32 - 
          34399606145686700032*a^34 - 2680090553915277312*a^36 + 
          153878041460736000*a^38)*m3^8) + 
      448*a1^6*((1 - 4*a^2)^8*(9 - 4*a^2)^2*(2050620754611158172 + 
          4706747821597024069*a^2 - 33833512966713288688*a^4 + 
          28742561410364889630*a^6 + 52621998176247699200*a^8 - 
          103846399073139863195*a^10 + 58439278434227684940*a^12 - 
          2502226140832574400*a^14 - 10290178953247499520*a^16 + 
          4450896672032540160*a^18 - 773282891914319872*a^20 + 
          45490817293828096*a^22 + 2831026701139968*a^24 - 
          457243992719360*a^26 + 14695812300800*a^28) - 
        48*(1 - 4*a^2)^6*(287872903808173066212 + 2326313991877098748779*
           a^2 - 6277719726159534381012*a^4 - 13570527495261203817998*a^6 + 
          54702388075488525445928*a^8 - 47878214554955483256741*a^10 - 
          22199525715587498882128*a^12 + 69304782089347582676320*a^14 - 
          51578848639122579360000*a^16 + 15584227708698892227840*a^18 + 
          846696280277453856768*a^20 - 2169918452164943069184*a^22 + 
          708747752806829391872*a^24 - 106794926618922647552*a^26 + 
          6458243085644070912*a^28 + 180646651044560896*a^30 - 
          40874619858583552*a^32 + 1382877379952640*a^34)*m3^2 + 
        288*(1 - 4*a^2)^4*(1014981663247988263380 + 17013863951664109496655*
           a^2 + 17144164591702622630544*a^4 - 228260082667919011315654*a^6 + 
          163951292565301994495040*a^8 + 644171771564982627146095*a^10 - 
          1216406765284660734544700*a^12 + 561920979449521866352416*a^14 + 
          422537494388147541140864*a^16 - 628299252476194189843200*a^18 + 
          300558856779928408673280*a^20 - 50036066578815535104000*a^22 - 
          11098791540228756537344*a^24 + 6881792685669152784384*a^26 - 
          1327034504720098263040*a^28 + 108786150230951198720*a^30 - 
          914078839791943680*a^32 - 384832973796540416*a^34 + 
          16387812051910656*a^36)*m3^4 - 768*(1 - 4*a^2)^2*
         (2851043673163182016068 + 78208087367092731553107*a^2 + 
          384477526151247098977380*a^4 - 853857058619800116856590*a^6 - 
          2976010168025333881467080*a^8 + 7405016803462319990372483*a^10 + 
          257593543415375015342088*a^12 - 13840177889149855583463088*a^14 + 
          13785929116628497727164672*a^16 - 2402962928539838853377280*a^18 - 
          4292157737896259569010688*a^20 + 3328529190716643290370048*a^22 - 
          955040579106615182622720*a^24 + 42737336864867985981440*a^26 + 
          44563707870359089315840*a^28 - 12031240540968308441088*a^30 + 
          1240545472480125386752*a^32 - 34399606145686700032*a^34 - 
          2680090553915277312*a^36 + 153878041460736000*a^38)*m3^6 + 
        256*(20620069532776320191388 + 826214981822063420250213*a^2 + 
          7801638045681040919270712*a^4 + 7510052024481296434003022*a^6 - 
          82657414553198200791987600*a^8 - 6852854424566480422405947*a^10 + 
          328258227699620128886076724*a^12 - 310575111764171939322876464*
           a^14 - 199646058936905652045295296*a^16 + 
          479978296906071505841654016*a^18 - 252639969228852519940013056*
           a^20 - 20151407210792900932988928*a^22 + 
          74909420290687929156517888*a^24 - 31666990865456722252726272*a^26 + 
          4605208249854323498680320*a^28 + 476114829118966477094912*a^30 - 
          258445505827474751094784*a^32 + 33445146479982431698944*a^34 - 
          1393126128841018834944*a^36 - 42242076652649578496*a^38 + 
          3710594718942363648*a^40)*m3^8)) + 
    512*a0^8*((1 - 4*a^2)^8*((1 - 4*a^2)^4*(9 - 4*a^2)^2*
         (19521653870216340 + 714458330966742879*a^2 - 6414759582869038000*
           a^4 + 22989324982737804858*a^6 - 45390355561473857088*a^8 + 
          54421145733111544639*a^10 - 40762685480385842748*a^12 + 
          18167800428997290432*a^14 - 3865461777324024576*a^16 - 
          224672906398072320*a^18 + 339156878850963456*a^20 - 
          82702337779122176*a^22 + 9550898090016768*a^24 - 
          538082424717312*a^26 + 11746310094848*a^28) - 
        80*(1 - 4*a^2)^2*(-17243665592316004620 + 260062271078055570999*a^2 - 
          1353831941257098802308*a^4 + 3009126508468628592506*a^6 - 
          1118667576654066141816*a^8 - 9554840374650873704601*a^10 + 
          25428499868624451472528*a^12 - 33697287743979030904224*a^14 + 
          27711122304214307907840*a^16 - 14812376738353514647296*a^18 + 
          5063101076518390996992*a^20 - 993588480638069686272*a^22 + 
          55318743284370767872*a^24 + 22478061807993421824*a^26 - 
          6134766918259703808*a^28 + 689988812505350144*a^30 - 
          37565064995143680*a^32 + 801892120657920*a^34)*m3^2 + 
        96*(-236530252718903714508 + 713588740945054826967*a^2 + 
          21439898606291105674800*a^4 - 189725513167365023277334*a^6 + 
          691768220407863725467904*a^8 - 1346501438385427119740809*a^10 + 
          1369286399186733767588548*a^12 - 310512406102587275695328*a^14 - 
          1010756913653103615493760*a^16 + 1463641468793616028937472*a^18 - 
          1024827038289089730475008*a^20 + 431493633884198382256128*a^22 - 
          110667142306285525336064*a^24 + 15252024679029094285312*a^26 - 
          328846026083173400576*a^28 - 236816707948065587200*a^30 + 
          37274830791489093632*a^32 - 2333762241804894208*a^34 + 
          54245048589484032*a^36)*m3^4 - 3840*(53483583989271079836 - 
          1271115915374734451595*a^2 + 4836928991668294495428*a^4 - 
          403601815264937458354*a^6 - 33728724428907015069832*a^8 + 
          86111236093061157580613*a^10 - 99077599196782658296640*a^12 + 
          51274840174777325443936*a^14 + 4733334339123376880128*a^16 - 
          23663890558275390488832*a^18 + 15452122923866797178880*a^20 - 
          5227288767184147169280*a^22 + 985891735897277464576*a^24 - 
          85255585285419106304*a^26 - 2248242962100125696*a^28 + 
          1146358628725293056*a^30 - 89707542929735680*a^32 + 
          2331344906485760*a^34)*m3^6 + 256*(8072774677023332737428 + 
          14548152603492920124927*a^2 - 163182086114127263334216*a^4 + 
          251069134752116376777898*a^6 + 120470824839197587614128*a^8 - 
          701654229532566886825569*a^10 + 786945637878684298143980*a^12 - 
          374869867503926379776624*a^14 + 17916662505949766699328*a^16 + 
          69474193113040476845568*a^18 - 36988916341820870510592*a^20 + 
          9108411927273019219968*a^22 - 1117069831294759567360*a^24 + 
          38919403163199668224*a^26 + 5658934142039752704*a^28 - 
          635382420856635392*a^30 + 18793740999065600*a^32)*m3^8) + 
      16*(1 - 4*a^2)^6*a1^2*((1 - 4*a^2)^6*(9 - 4*a^2)^2*
         (-414246828831361956 + 1880594190934319621*a^2 - 
          2408079951421360316*a^4 - 1814191773126505842*a^6 + 
          8520553761765801720*a^8 - 10440082452536399595*a^10 + 
          6537630136050069120*a^12 - 2218557375959643840*a^14 + 
          346488314761528320*a^16 + 8904542616184320*a^18 - 
          12210870229336064*a^20 + 1855728403103744*a^22 - 
          118054773325824*a^24 + 2764386926592*a^26) - 
        16*(1 - 4*a^2)^4*(-144319429771379767188 - 65482827568927950591*a^2 + 
          3845313655315573038696*a^4 - 13099837843019119853098*a^6 + 
          19222067439428407744272*a^8 - 10809668510773697127711*a^10 - 
          6540199892546380326860*a^12 + 15995844733524514888560*a^14 - 
          12902101940006786537280*a^16 + 5859427954130554391040*a^18 - 
          1583995085765832701952*a^20 + 229836421046306267136*a^22 - 
          6639797087082807296*a^24 - 3339175931288420352*a^26 + 
          550641052600762368*a^28 - 35192056377769984*a^30 + 
          829737916170240*a^32)*m3^2 + 480*(1 - 4*a^2)^2*
         (-24844578934409677044 - 1006323515778813386103*a^2 + 
          4596845244031739375028*a^4 - 1655369869646795266810*a^6 - 
          26738337021514843608424*a^8 + 70147629010449754690073*a^10 - 
          80399109068817683504480*a^12 + 41170302751393712070496*a^14 + 
          4212871234051581635584*a^16 - 19435632435202257505536*a^18 + 
          12702143512460341788672*a^20 - 4325876443348289175552*a^22 + 
          824497989973884534784*a^24 - 72550891695429976064*a^26 - 
          1786405446767083520*a^28 + 975849557489352704*a^30 - 
          77867439987097600*a^32 + 2069382972833792*a^34)*m3^4 - 
        768*(358660128174812212356 - 5728281093079211184237*a^2 - 
          8319153361213357218864*a^4 + 160364237437454639805266*a^6 - 
          412164189794891093135808*a^8 + 205888843410483884291379*a^10 + 
          781462888808896032605492*a^12 - 1656746988946610649804384*a^14 + 
          1445035753685074520419200*a^16 - 564348866471059698753280*a^18 - 
          31462300808742399353856*a^20 + 137460656341184496648192*a^22 - 
          65637288589877167456256*a^24 + 15573871737910281437184*a^26 - 
          1880507153011193413632*a^28 + 64367062827302649856*a^30 + 
          9764474831260090368*a^32 - 1107140066175614976*a^34 + 
          33723856715776000*a^36)*m3^6 + 768*(2108921072798098187892 + 
          18687164336871363350871*a^2 - 47692440030842182892388*a^4 - 
          122103660644917984868038*a^6 + 470461648925037525862984*a^8 - 
          407625169845587277286137*a^10 - 218025964465191536378576*a^12 + 
          655211821901358714471392*a^14 - 498940747514179884345600*a^16 + 
          156296991284290694519040*a^18 + 7490304697073822097408*a^20 - 
          22454891032743773454336*a^22 + 7635926171404200706048*a^24 - 
          1197699343894378381312*a^26 + 76869746664208859136*a^28 + 
          1781950073255493632*a^30 - 481239493618171904*a^32 + 
          17483421752229888*a^34)*m3^8) + 96*(a1 - 4*a^2*a1)^4*
       ((1 - 4*a^2)^6*(9 - 4*a^2)^2*(-1221842298902534028 - 
          146307902700571513*a^2 + 22081945305278272800*a^4 - 
          60784754690341874454*a^6 + 61880397255021865120*a^8 - 
          5225630334048824025*a^10 - 44549623722237456780*a^12 + 
          42796901597585188800*a^14 - 18636798866585184000*a^16 + 
          4107777934521807360*a^18 - 339376931929106432*a^20 - 
          33190801318428672*a^22 + 9316664384225280*a^24 - 
          703705865322496*a^26 + 18010153943040*a^28) - 
        16*(1 - 4*a^2)^4*(-185850403978847489244 - 3050311716686623159269*
           a^2 + 15441648060534242192028*a^4 - 9316247853823761313774*a^6 - 
          73412471363064022308664*a^8 + 200521351415057061307595*a^10 - 
          229821336881578470891680*a^12 + 117569367565259714617888*a^14 + 
          9787165432478096604160*a^16 - 51768360793882388555520*a^18 + 
          33578115442812262170624*a^20 - 11293949238541488439296*a^22 + 
          2123043029618219548672*a^24 - 183577052562119131136*a^26 - 
          4790274660516233216*a^28 + 2473267701009612800*a^30 - 
          195062516080967680*a^32 + 5118262312435712*a^34)*m3^2 + 
        96*(1 - 4*a^2)^2*(296131323837983653908 - 13877031524585461171137*
           a^2 - 6444383526506890260864*a^4 + 314479871455009233546778*a^6 - 
          837909926862231897145632*a^8 + 454305577671622242429855*a^10 + 
          1452221418584751563464180*a^12 - 3120445882331075838525408*a^14 + 
          2707112566737360086371200*a^16 - 1048989746784618334903040*a^18 - 
          58319214791314491859968*a^20 + 252165264411402782687232*a^22 - 
          119734104125179953872896*a^24 + 28287914857786374684672*a^26 - 
          3405926396655681404928*a^28 + 116455277803266375680*a^30 + 
          17671476772601856000*a^32 - 2008611820910149632*a^34 + 
          61371500724224000*a^36)*m3^4 - 768*(1015826363036670133548 - 
          4913494506210808415871*a^2 - 112687064776425983252580*a^4 + 
          445616257260991763330438*a^6 + 388874409885544562496840*a^8 - 
          4228189730994322665051951*a^10 + 7329305432247927367864808*a^12 - 
          2874169572619023279983568*a^14 - 6211071408391704324278016*a^16 + 
          9821471213017036074060032*a^18 - 6165520405809948372953088*a^20 + 
          1609411212782788857901056*a^22 + 206236519910936028774400*a^24 - 
          281485970020720688037888*a^26 + 88179145513398097674240*a^28 - 
          13290673385625730678784*a^30 + 826558743346761695232*a^32 + 
          21001727723068981248*a^34 - 5326781166475280384*a^36 + 
          194473991275020288*a^38)*m3^6 + 768*(3943159720917358417020 + 
          69532613986413149975085*a^2 + 80614039472089376007792*a^4 - 
          974757719351313435891922*a^6 + 662577094993879684096320*a^8 + 
          2923532550519129017799565*a^10 - 5513156490480117091284980*a^12 + 
          2568889960453190926847328*a^14 + 2007401022093192939485312*a^16 - 
          3033587127677552586297600*a^18 + 1488874233988777536168960*a^20 - 
          259119118454035261931520*a^22 - 54293048652002203860992*a^24 + 
          35696355652841548480512*a^26 - 7123419315090529976320*a^28 + 
          609031872289628487680*a^30 - 6979922026467164160*a^32 - 
          2133052722016944128*a^34 + 98793710627586048*a^36)*m3^8) + 
      3840*(1 - 4*a^2)^2*a1^6*((1 - 4*a^2)^8*(9 - 4*a^2)^2*
         (121806644242701636 - 243515663387317901*a^2 - 595951623638175540*
           a^4 + 2207835467933060802*a^6 - 2253325685597654680*a^8 + 
          515029453952855715*a^10 + 600646852802660400*a^12 - 
          491626343180415360*a^14 + 152470381327338240*a^16 - 
          20870516784867840*a^18 + 453812757991424*a^20 + 
          191229618487296*a^22 - 19281481236480*a^24 + 550658572288*a^26) - 
        16*(1 - 4*a^2)^6*(74075326358954927796 + 130165231556177162775*a^2 - 
          1481801032650794287032*a^4 + 2288933606679250898170*a^6 + 
          1057447280945020241936*a^8 - 6289494888286577172105*a^10 + 
          7047780853986122864540*a^12 - 3348484119654303647600*a^14 + 
          160131119739847479360*a^16 + 615389339675307148800*a^18 - 
          326286624728485718016*a^20 + 79970876914008268800*a^22 - 
          9753158023562887168*a^24 + 335194140282388480*a^26 + 
          49530605302185984*a^28 - 5511132159672320*a^30 + 
          161701009817600*a^32)*m3^2 + 96*(1 - 4*a^2)^4*
         (325070490128019336036 + 2718291457292980393611*a^2 - 
          7183488692828673880308*a^4 - 16584473226850757472334*a^6 + 
          65644038550354908703336*a^8 - 57224553281111586645765*a^10 - 
          28145544375990501213680*a^12 + 86454110503493182736864*a^14 - 
          64970321101265189779200*a^16 + 19938441749854238526720*a^18 + 
          1027630907815595679744*a^20 - 2814657272827112964096*a^22 + 
          936091497660721266688*a^24 - 143668521663354044416*a^26 + 
          8934828154310098944*a^28 + 229464252046376960*a^30 - 
          56256086209986560*a^32 + 1970045982867456*a^34)*m3^4 - 
        768*(1 - 4*a^2)^2*(353297466602219314908 + 5979471686078383523637*
           a^2 + 6201080625517232678784*a^4 - 80919652078432277137634*a^6 + 
          57495817810066893175200*a^8 + 231240877785397227988053*a^10 - 
          436534525005322492975748*a^12 + 202025776851584377580640*a^14 + 
          153175640444861685648000*a^16 - 228577906996214230227200*a^18 + 
          109972913320792674726912*a^20 - 18495537504898322644992*a^22 - 
          4049541747264851083264*a^24 + 2544780521820285763584*a^26 - 
          494716764922203340800*a^28 + 40973273770263314432*a^30 - 
          375321038382170112*a^32 - 144586887942635520*a^34 + 
          6289775258501120*a^36)*m3^6 + 256*(2851043673163182016068 + 
          78208087367092731553107*a^2 + 384477526151247098977380*a^4 - 
          853857058619800116856590*a^6 - 2976010168025333881467080*a^8 + 
          7405016803462319990372483*a^10 + 257593543415375015342088*a^12 - 
          13840177889149855583463088*a^14 + 13785929116628497727164672*a^16 - 
          2402962928539838853377280*a^18 - 4292157737896259569010688*a^20 + 
          3328529190716643290370048*a^22 - 955040579106615182622720*a^24 + 
          42737336864867985981440*a^26 + 44563707870359089315840*a^28 - 
          12031240540968308441088*a^30 + 1240545472480125386752*a^32 - 
          34399606145686700032*a^34 - 2680090553915277312*a^36 + 
          153878041460736000*a^38)*m3^8) + 
      8960*a1^8*((1 - 4*a^2)^8*(9 - 4*a^2)^2*(2050620754611158172 + 
          4706747821597024069*a^2 - 33833512966713288688*a^4 + 
          28742561410364889630*a^6 + 52621998176247699200*a^8 - 
          103846399073139863195*a^10 + 58439278434227684940*a^12 - 
          2502226140832574400*a^14 - 10290178953247499520*a^16 + 
          4450896672032540160*a^18 - 773282891914319872*a^20 + 
          45490817293828096*a^22 + 2831026701139968*a^24 - 
          457243992719360*a^26 + 14695812300800*a^28) - 
        48*(1 - 4*a^2)^6*(287872903808173066212 + 2326313991877098748779*
           a^2 - 6277719726159534381012*a^4 - 13570527495261203817998*a^6 + 
          54702388075488525445928*a^8 - 47878214554955483256741*a^10 - 
          22199525715587498882128*a^12 + 69304782089347582676320*a^14 - 
          51578848639122579360000*a^16 + 15584227708698892227840*a^18 + 
          846696280277453856768*a^20 - 2169918452164943069184*a^22 + 
          708747752806829391872*a^24 - 106794926618922647552*a^26 + 
          6458243085644070912*a^28 + 180646651044560896*a^30 - 
          40874619858583552*a^32 + 1382877379952640*a^34)*m3^2 + 
        288*(1 - 4*a^2)^4*(1014981663247988263380 + 17013863951664109496655*
           a^2 + 17144164591702622630544*a^4 - 228260082667919011315654*a^6 + 
          163951292565301994495040*a^8 + 644171771564982627146095*a^10 - 
          1216406765284660734544700*a^12 + 561920979449521866352416*a^14 + 
          422537494388147541140864*a^16 - 628299252476194189843200*a^18 + 
          300558856779928408673280*a^20 - 50036066578815535104000*a^22 - 
          11098791540228756537344*a^24 + 6881792685669152784384*a^26 - 
          1327034504720098263040*a^28 + 108786150230951198720*a^30 - 
          914078839791943680*a^32 - 384832973796540416*a^34 + 
          16387812051910656*a^36)*m3^4 - 768*(1 - 4*a^2)^2*
         (2851043673163182016068 + 78208087367092731553107*a^2 + 
          384477526151247098977380*a^4 - 853857058619800116856590*a^6 - 
          2976010168025333881467080*a^8 + 7405016803462319990372483*a^10 + 
          257593543415375015342088*a^12 - 13840177889149855583463088*a^14 + 
          13785929116628497727164672*a^16 - 2402962928539838853377280*a^18 - 
          4292157737896259569010688*a^20 + 3328529190716643290370048*a^22 - 
          955040579106615182622720*a^24 + 42737336864867985981440*a^26 + 
          44563707870359089315840*a^28 - 12031240540968308441088*a^30 + 
          1240545472480125386752*a^32 - 34399606145686700032*a^34 - 
          2680090553915277312*a^36 + 153878041460736000*a^38)*m3^6 + 
        256*(20620069532776320191388 + 826214981822063420250213*a^2 + 
          7801638045681040919270712*a^4 + 7510052024481296434003022*a^6 - 
          82657414553198200791987600*a^8 - 6852854424566480422405947*a^10 + 
          328258227699620128886076724*a^12 - 310575111764171939322876464*
           a^14 - 199646058936905652045295296*a^16 + 
          479978296906071505841654016*a^18 - 252639969228852519940013056*
           a^20 - 20151407210792900932988928*a^22 + 
          74909420290687929156517888*a^24 - 31666990865456722252726272*a^26 + 
          4605208249854323498680320*a^28 + 476114829118966477094912*a^30 - 
          258445505827474751094784*a^32 + 33445146479982431698944*a^34 - 
          1393126128841018834944*a^36 - 42242076652649578496*a^38 + 
          3710594718942363648*a^40)*m3^8)) - 
    512*a0^6*(3*(1 - 4*a^2)^10*((1 - 4*a^2)^4*(9 - 4*a^2)^2*
         (5057204531912604 - 33911736638697035*a^2 + 98434370078594036*a^4 - 
          161119193918754642*a^6 + 154399540615865368*a^8 - 
          81189903545094779*a^10 + 11669557708674160*a^12 + 
          12969399063364864*a^14 - 9427749842993408*a^16 + 
          3006305744138752*a^18 - 532167213527040*a^20 + 
          52938298327040*a^22 - 2732877086720*a^24 + 56323276800*a^26) - 
        16*(1 - 4*a^2)^2*(671295222157004460 + 3341296084552703217*a^2 - 
          56168512252738374888*a^4 + 249409696145239327542*a^6 - 
          594117676390325255888*a^8 + 885025751502935816721*a^10 - 
          873488829158104852956*a^12 + 577717732670173018352*a^14 - 
          247669661382874717248*a^16 + 59757484442900580864*a^18 - 
          1982114787004815360*a^20 - 3735646767136382976*a^22 + 
          1306520344051286016*a^24 - 220697260225921024*a^26 + 
          20683212471926784*a^28 - 1017033387933696*a^30 + 
          20281116590080*a^32)*m3^2 + 96*(-5991657737734924164 + 
          97204498553079337437*a^2 - 518427874261042670412*a^4 + 
          1180365410080903972926*a^6 - 561088866668627149544*a^8 - 
          3292591824630868913555*a^10 + 9071305751676069135504*a^12 - 
          12088314269491476377952*a^14 + 9939500817140789310720*a^16 - 
          5303756382104570154240*a^18 + 1809213327288144175104*a^20 - 
          354353415519361646592*a^22 + 19677523736760287232*a^24 + 
          8003389387383701504*a^26 - 2181637656691081216*a^28 + 
          245192730964131840*a^30 - 13343504386228224*a^32 + 
          284844865093632*a^34)*m3^4 - 768*(-3970733286414288060 - 
          28324008888789982077*a^2 + 294227878427944615224*a^4 - 
          906894704277884566398*a^6 + 1309852566249684492592*a^8 - 
          717256868930176416221*a^10 - 526024829757818735460*a^12 + 
          1218340358822137323600*a^14 - 985063001301407256000*a^16 + 
          449758847017502154240*a^18 - 122060105435479173120*a^20 + 
          17743831217168228352*a^22 - 512574321884626944*a^24 - 
          257354554074529792*a^26 + 42299759029649408*a^28 - 
          2688978024136704*a^30 + 62859887247360*a^32)*m3^6 + 
        256*(88479718871118687900 - 247151344523198314347*a^2 - 
          318164404505544198036*a^4 + 2130609507900147922142*a^6 - 
          3414860763472918048728*a^8 + 2335951488963726141669*a^10 - 
          218096513810317535960*a^12 - 781953146827136979120*a^14 + 
          604425440364596467200*a^16 - 219880048622106416640*a^18 + 
          43398855664463278080*a^20 - 3927030824811552768*a^22 - 
          81152365446692864*a^24 + 50195605599879168*a^26 - 
          3981846385262592*a^28 + 103292412624896*a^30)*m3^8) + 
      4*(1 - 4*a^2)^8*a1^2*((1 - 4*a^2)^4*(9 - 4*a^2)^2*(78146173984484916 - 
          148421670293689833*a^2 - 1229184524478043952*a^4 + 
          6283145516484281994*a^6 - 13339091915269796928*a^8 + 
          15948374025345068279*a^10 - 11356217234357500188*a^12 + 
          4688169794451490752*a^14 - 924758106671905536*a^16 - 
          40508661874060800*a^18 + 65209264222402560*a^20 - 
          14945510443270144*a^22 + 1625731033006080*a^24 - 
          86828842549248*a^26 + 1814670082048*a^28) - 16*(1 - 4*a^2)^2*
         (-10954875131726644764 + 311201987416512357483*a^2 - 
          1909781803150220698164*a^4 + 5051252668558844664050*a^6 - 
          5634220076156762839320*a^8 - 1997811997507795440165*a^10 + 
          14820290700705540212560*a^12 - 21703690599437734290720*a^14 + 
          17815081183368503727360*a^16 - 9260373348823143310080*a^18 + 
          3063711718832089964544*a^20 - 583009520682431397888*a^22 + 
          31037590830406303744*a^24 + 12953418021669765120*a^26 - 
          3476956812206407680*a^28 + 388657733036933120*a^30 - 
          21185269365473280*a^32 + 457795782574080*a^34)*m3^2 + 
        96*(-81839744664215292972 + 986091666340825777743*a^2 - 
          2516096672410328745552*a^4 - 7053130547246622132038*a^6 + 
          49523592544745696277760*a^8 - 108963279619893126508049*a^10 + 
          112587683158033902176228*a^12 - 27418225032578198049760*a^14 - 
          73016106427473818573440*a^16 + 105244676354389824951552*a^18 - 
          73413634499489744753664*a^20 + 31206227533949066330112*a^22 - 
          8188943509770283712512*a^24 + 1171770967616003833856*a^26 - 
          29842179324503130112*a^28 - 18641646907283210240*a^30 + 
          3098836769274068992*a^32 - 204051917544882176*a^34 + 
          5052450075574272*a^36)*m3^4 - 768*(-68773229184014611092 - 
          27054179434127650095*a^2 + 772655769413298466164*a^4 - 
          293290722113757097930*a^6 - 4806597549427270084072*a^8 + 
          11988310819866787188065*a^10 - 13228696242096451772480*a^12 + 
          6179634422516491702240*a^14 + 2251143213833164280320*a^16 - 
          5262354060921860271360*a^18 + 3575523461577933914112*a^20 - 
          1322095169608633466880*a^22 + 276843640021542240256*a^24 - 
          27464493796149493760*a^26 - 388292862392926208*a^28 + 
          368113520507617280*a^30 - 32386582577152000*a^32 + 
          946150509117440*a^34)*m3^6 + 256*(-367258902424370826444 + 
          183475340361068008887*a^2 + 3443536711428856908408*a^4 - 
          7384238472999431291782*a^6 + 5743236082376612685616*a^8 - 
          3939030568668878086569*a^10 + 5938881837948696609100*a^12 - 
          4840586018376672381424*a^14 + 290601075928081843008*a^16 + 
          1905777329689914336768*a^18 - 1283453664819339233280*a^20 + 
          386603974159011422208*a^22 - 57418245408783171584*a^24 + 
          2844906569619144704*a^26 + 268729189106712576*a^28 - 
          39321714574753792*a^30 + 1389380082073600*a^32)*m3^8) + 
      32*(1 - 4*a^2)^6*a1^4*((1 - 4*a^2)^6*(9 - 4*a^2)^2*
         (-139700844791735724 + 650797330137292799*a^2 - 948249586654464884*
           a^4 - 125849596147330998*a^6 + 1902106295143135080*a^8 - 
          2372627165252882385*a^10 + 1428993280576045440*a^12 - 
          461407540152590400*a^14 + 68198205096422400*a^16 + 
          2048370600890880*a^18 - 2340358847922176*a^20 + 
          344099231154176*a^22 - 21409331675136*a^24 + 493985660928*a^26) - 
        16*(1 - 4*a^2)^4*(-57328537754251564668 + 104311799497586712627*a^2 + 
          601733096685455277240*a^4 - 2519930728508619820126*a^6 + 
          3804999993011274894384*a^8 - 2250677641265748867117*a^10 - 
          860348569815906829220*a^12 + 2483576593604265690960*a^14 - 
          1991528960820343980480*a^16 + 890578977695065505280*a^18 - 
          237665391016857495552*a^20 + 34191536644618887168*a^22 - 
          975634394313359360*a^24 - 498221494229336064*a^26 + 
          82489593324896256*a^28 - 5325339495497728*a^30 + 
          127736374886400*a^32)*m3^2 + 96*(1 - 4*a^2)^2*
         (-146225472473962602252 - 547121135760649123977*a^2 + 
          4037819789168173672524*a^4 - 3731287738420896717062*a^6 - 
          13902652014590582146712*a^8 + 40630573134934105149415*a^10 - 
          46013928554291189806240*a^12 + 22765848734360590035104*a^14 + 
          2879781197392062264320*a^16 - 11206195702593477784320*a^18 + 
          7320544032737998159872*a^20 - 2531840164427742855168*a^22 + 
          495159910758831620096*a^24 - 45472399718790135808*a^26 - 
          925893368655904768*a^28 + 612531887291760640*a^30 - 
          51252427583651840*a^32 + 1433358278066176*a^34)*m3^4 - 
        768*(-77980827565609070004 - 676260686185171035831*a^2 + 
          794729315214034912368*a^4 + 10185450951726373804886*a^6 - 
          28153828345225842949440*a^8 + 10299308947437894062121*a^10 + 
          62399905721901173235548*a^12 - 124615265211194159754528*a^14 + 
          109111923919685526825600*a^16 - 43472540736453683457280*a^18 - 
          3321291132798444481536*a^20 + 12389569954936676499456*a^22 - 
          6225479745981987749888*a^24 + 1570238608762313048064*a^26 - 
          203682248619829493760*a^28 + 8225420222591401984*a^30 + 
          1023517095427571712*a^32 - 130455428369743872*a^34 + 
          4342042486374400*a^36)*m3^6 + 768*(-64687385889095447268 + 
          25550800618191120213*a^2 + 843105926144697385236*a^4 - 
          4513146894276118108018*a^6 + 10947514773709774098520*a^8 - 
          8199817801981137077403*a^10 - 13476586246830515107184*a^12 + 
          33591188395526017686944*a^14 - 28769986133733083155200*a^16 + 
          10541056538233185565440*a^18 + 238911484951397081088*a^20 - 
          1698514471808076300288*a^22 + 655314716316521857024*a^24 - 
          114446643647665733632*a^26 + 8401267326352097280*a^28 + 
          112258954966335488*a^30 - 51414178249834496*a^32 + 
          2140134237536256*a^34)*m3^8) + 384*(1 - 4*a^2)^4*a1^6*
       ((1 - 4*a^2)^6*(9 - 4*a^2)^2*(-452451212819850708 + 
          529196198351494897*a^2 + 4547823036939928800*a^4 - 
          13797534160375694874*a^6 + 14042590989801511520*a^8 - 
          1867879495093606575*a^10 - 7899867378108871380*a^12 + 
          7396693627469928000*a^14 - 3092433511133548800*a^16 + 
          656773438142799360*a^18 - 52042184775473152*a^20 - 
          5335521884946432*a^22 + 1446638082785280*a^24 - 
          108523499749376*a^26 + 2779679293440*a^28) - 
        16*(1 - 4*a^2)^4*(-114359055117922400004 - 451728210293521126659*
           a^2 + 3335421544735718087748*a^4 - 3591584929112706074114*a^6 - 
          9140202277054262169224*a^8 + 28699379530444610768845*a^10 - 
          32614819013657015613280*a^12 + 16264127929438773164768*a^14 + 
          1191553047812411970560*a^16 - 6662857753255653822720*a^18 + 
          4267857570256134979584*a^20 - 1425672792270793261056*a^22 + 
          268179306940585213952*a^24 - 23469474300576464896*a^26 - 
          571033698860793856*a^28 + 317480546074624000*a^30 - 
          25757519162900480*a^32 + 698280765816832*a^34)*m3^2 + 
        96*(1 - 4*a^2)^2*(-223590205436967848052 - 2644799379618792362247*
           a^2 + 4068543511269315225216*a^4 + 32419280433460702129718*a^6 - 
          98046287524026693568992*a^8 + 58897307712168514801305*a^10 + 
          141204755958666626507180*a^12 - 306729630481349808822048*a^14 + 
          262066423084049271427200*a^16 - 100044892232536960810240*a^18 - 
          6655037371441553783808*a^20 + 25287639760174216200192*a^22 - 
          12191515087684458315776*a^24 + 2961298250121654239232*a^26 - 
          371491179111107002368*a^28 + 14262077438851809280*a^30 + 
          1879862830065254400*a^32 - 233540171901960192*a^34 + 
          7660770426880000*a^36)*m3^4 - 768*(-94818532491802403532 - 
          1794801550428703745721*a^2 - 5924098246643050880700*a^4 + 
          36037286243708827952938*a^6 + 18446129588645272302840*a^8 - 
          279091999246690253910921*a^10 + 469827812511201481013848*a^12 - 
          152757341557850168146608*a^14 - 461114582603823213302016*a^16 + 
          709868032851189783953152*a^18 - 457833414321634325649408*a^20 + 
          125831252977841701933056*a^22 + 15551581029875801784320*a^24 - 
          23606100849329653874688*a^26 + 7878719219089122263040*a^28 - 
          1270297118413778059264*a^30 + 87432540627079790592*a^32 + 
          1502646883149938688*a^34 - 554450059194793984*a^36 + 
          22797016123834368*a^38)*m3^6 + 768*(-38922310691531545500 + 
          492386059918903996155*a^2 + 4012460368426295161872*a^4 - 
          20572462893212463543102*a^6 + 2257308244223902038720*a^8 + 
          115615154753066169738395*a^10 - 215843143113824717702060*a^12 + 
          107068680885034487145888*a^14 + 105750348180200924973952*a^16 - 
          173463372590925275641600*a^18 + 95546268956354633825280*a^20 - 
          19658284046257707171840*a^22 - 3299294163695725903872*a^24 + 
          2723061636721645780992*a^26 - 605093765403378974720*a^28 + 
          57962423788607897600*a^30 - 1107868889099796480*a^32 - 
          197906942276927488*a^34 + 11080820806647808*a^36)*m3^8) - 
      3840*(1 - 4*a^2)^2*a1^8*((1 - 4*a^2)^8*(9 - 4*a^2)^2*
         (121806644242701636 - 243515663387317901*a^2 - 595951623638175540*
           a^4 + 2207835467933060802*a^6 - 2253325685597654680*a^8 + 
          515029453952855715*a^10 + 600646852802660400*a^12 - 
          491626343180415360*a^14 + 152470381327338240*a^16 - 
          20870516784867840*a^18 + 453812757991424*a^20 + 
          191229618487296*a^22 - 19281481236480*a^24 + 550658572288*a^26) - 
        16*(1 - 4*a^2)^6*(74075326358954927796 + 130165231556177162775*a^2 - 
          1481801032650794287032*a^4 + 2288933606679250898170*a^6 + 
          1057447280945020241936*a^8 - 6289494888286577172105*a^10 + 
          7047780853986122864540*a^12 - 3348484119654303647600*a^14 + 
          160131119739847479360*a^16 + 615389339675307148800*a^18 - 
          326286624728485718016*a^20 + 79970876914008268800*a^22 - 
          9753158023562887168*a^24 + 335194140282388480*a^26 + 
          49530605302185984*a^28 - 5511132159672320*a^30 + 
          161701009817600*a^32)*m3^2 + 96*(1 - 4*a^2)^4*
         (325070490128019336036 + 2718291457292980393611*a^2 - 
          7183488692828673880308*a^4 - 16584473226850757472334*a^6 + 
          65644038550354908703336*a^8 - 57224553281111586645765*a^10 - 
          28145544375990501213680*a^12 + 86454110503493182736864*a^14 - 
          64970321101265189779200*a^16 + 19938441749854238526720*a^18 + 
          1027630907815595679744*a^20 - 2814657272827112964096*a^22 + 
          936091497660721266688*a^24 - 143668521663354044416*a^26 + 
          8934828154310098944*a^28 + 229464252046376960*a^30 - 
          56256086209986560*a^32 + 1970045982867456*a^34)*m3^4 - 
        768*(1 - 4*a^2)^2*(353297466602219314908 + 5979471686078383523637*
           a^2 + 6201080625517232678784*a^4 - 80919652078432277137634*a^6 + 
          57495817810066893175200*a^8 + 231240877785397227988053*a^10 - 
          436534525005322492975748*a^12 + 202025776851584377580640*a^14 + 
          153175640444861685648000*a^16 - 228577906996214230227200*a^18 + 
          109972913320792674726912*a^20 - 18495537504898322644992*a^22 - 
          4049541747264851083264*a^24 + 2544780521820285763584*a^26 - 
          494716764922203340800*a^28 + 40973273770263314432*a^30 - 
          375321038382170112*a^32 - 144586887942635520*a^34 + 
          6289775258501120*a^36)*m3^6 + 256*(2851043673163182016068 + 
          78208087367092731553107*a^2 + 384477526151247098977380*a^4 - 
          853857058619800116856590*a^6 - 2976010168025333881467080*a^8 + 
          7405016803462319990372483*a^10 + 257593543415375015342088*a^12 - 
          13840177889149855583463088*a^14 + 13785929116628497727164672*a^16 - 
          2402962928539838853377280*a^18 - 4292157737896259569010688*a^20 + 
          3328529190716643290370048*a^22 - 955040579106615182622720*a^24 + 
          42737336864867985981440*a^26 + 44563707870359089315840*a^28 - 
          12031240540968308441088*a^30 + 1240545472480125386752*a^32 - 
          34399606145686700032*a^34 - 2680090553915277312*a^36 + 
          153878041460736000*a^38)*m3^8) + 7168*a1^10*
       ((1 - 4*a^2)^8*(9 - 4*a^2)^2*(2050620754611158172 + 
          4706747821597024069*a^2 - 33833512966713288688*a^4 + 
          28742561410364889630*a^6 + 52621998176247699200*a^8 - 
          103846399073139863195*a^10 + 58439278434227684940*a^12 - 
          2502226140832574400*a^14 - 10290178953247499520*a^16 + 
          4450896672032540160*a^18 - 773282891914319872*a^20 + 
          45490817293828096*a^22 + 2831026701139968*a^24 - 
          457243992719360*a^26 + 14695812300800*a^28) - 
        48*(1 - 4*a^2)^6*(287872903808173066212 + 2326313991877098748779*
           a^2 - 6277719726159534381012*a^4 - 13570527495261203817998*a^6 + 
          54702388075488525445928*a^8 - 47878214554955483256741*a^10 - 
          22199525715587498882128*a^12 + 69304782089347582676320*a^14 - 
          51578848639122579360000*a^16 + 15584227708698892227840*a^18 + 
          846696280277453856768*a^20 - 2169918452164943069184*a^22 + 
          708747752806829391872*a^24 - 106794926618922647552*a^26 + 
          6458243085644070912*a^28 + 180646651044560896*a^30 - 
          40874619858583552*a^32 + 1382877379952640*a^34)*m3^2 + 
        288*(1 - 4*a^2)^4*(1014981663247988263380 + 17013863951664109496655*
           a^2 + 17144164591702622630544*a^4 - 228260082667919011315654*a^6 + 
          163951292565301994495040*a^8 + 644171771564982627146095*a^10 - 
          1216406765284660734544700*a^12 + 561920979449521866352416*a^14 + 
          422537494388147541140864*a^16 - 628299252476194189843200*a^18 + 
          300558856779928408673280*a^20 - 50036066578815535104000*a^22 - 
          11098791540228756537344*a^24 + 6881792685669152784384*a^26 - 
          1327034504720098263040*a^28 + 108786150230951198720*a^30 - 
          914078839791943680*a^32 - 384832973796540416*a^34 + 
          16387812051910656*a^36)*m3^4 - 768*(1 - 4*a^2)^2*
         (2851043673163182016068 + 78208087367092731553107*a^2 + 
          384477526151247098977380*a^4 - 853857058619800116856590*a^6 - 
          2976010168025333881467080*a^8 + 7405016803462319990372483*a^10 + 
          257593543415375015342088*a^12 - 13840177889149855583463088*a^14 + 
          13785929116628497727164672*a^16 - 2402962928539838853377280*a^18 - 
          4292157737896259569010688*a^20 + 3328529190716643290370048*a^22 - 
          955040579106615182622720*a^24 + 42737336864867985981440*a^26 + 
          44563707870359089315840*a^28 - 12031240540968308441088*a^30 + 
          1240545472480125386752*a^32 - 34399606145686700032*a^34 - 
          2680090553915277312*a^36 + 153878041460736000*a^38)*m3^6 + 
        256*(20620069532776320191388 + 826214981822063420250213*a^2 + 
          7801638045681040919270712*a^4 + 7510052024481296434003022*a^6 - 
          82657414553198200791987600*a^8 - 6852854424566480422405947*a^10 + 
          328258227699620128886076724*a^12 - 310575111764171939322876464*
           a^14 - 199646058936905652045295296*a^16 + 
          479978296906071505841654016*a^18 - 252639969228852519940013056*
           a^20 - 20151407210792900932988928*a^22 + 
          74909420290687929156517888*a^24 - 31666990865456722252726272*a^26 + 
          4605208249854323498680320*a^28 + 476114829118966477094912*a^30 - 
          258445505827474751094784*a^32 + 33445146479982431698944*a^34 - 
          1393126128841018834944*a^36 - 42242076652649578496*a^38 + 
          3710594718942363648*a^40)*m3^8)) + 
    64*a0^4*((1 - 4*a^2)^12*((9 - 40*a^2 + 16*a^4)^2*(-3751585860961116 + 
          27607737112226923*a^2 - 78558681684232512*a^4 + 
          89398584791039426*a^6 + 27258342990697696*a^8 - 
          240274915422992885*a^10 + 369634242044957380*a^12 - 
          315282269174173760*a^14 + 170457797536979200*a^16 - 
          60329000641226240*a^18 + 13926799920101376*a^20 - 
          2040600449466368*a^22 + 179566754988032*a^24 - 8518137348096*a^26 + 
          165203410944*a^28) - 16*(1826891451746272404 - 29981876489779456593*
           a^2 + 200635213688398408140*a^4 - 743209145920086052150*a^6 + 
          1726660393953460826472*a^8 - 2665637391037891265505*a^10 + 
          2778213664401767691648*a^12 - 1905020928020544133856*a^14 + 
          750617389728424610304*a^16 - 37550405675832828672*a^18 - 
          145071349650890194944*a^20 + 94272321259209277440*a^22 - 
          32120154372568776704*a^24 + 6806332884703051776*a^26 - 
          913296994137538560*a^28 + 74596032152862720*a^30 - 
          3342912465141760*a^32 + 62295732387840*a^34)*m3^2 + 
        96*(2100386385330464196 + 8376686214226023267*a^2 - 
          157124200808993392008*a^4 + 706554063189864136642*a^6 - 
          1688772801063219932496*a^8 + 2516861340432287686659*a^10 - 
          2482057939001188126116*a^12 + 1639240919386494479696*a^14 - 
          701581240817097799104*a^16 + 169093114961185316352*a^18 - 
          5726340120735246336*a^20 - 10459843859202269184*a^22 + 
          3656626270660493312*a^24 - 616715204928012288*a^26 + 
          57693877108998144*a^28 - 2831562801414144*a^30 + 
          56342408593408*a^32)*m3^4 - 768*(-4980968590406129028 + 
          25945035091972643133*a^2 - 40050365855953882788*a^4 - 
          32052436415889757618*a^6 + 210764358898053245128*a^8 - 
          359994610558754097843*a^10 + 341648806881034303224*a^12 - 
          201037206400723068528*a^14 + 73846616398311946752*a^16 - 
          15507705276736329216*a^18 + 1053845777174089728*a^20 + 
          313667630717902848*a^22 - 92858665371828224*a^24 + 
          10724939380883456*a^26 - 591682815393792*a^28 + 
          12703805472768*a^30)*m3^6 + 256*(22065405623776312740 - 
          125337692615332183893*a^2 + 272203127493335429472*a^4 - 
          241552446138249240638*a^6 - 35726019819715946848*a^8 + 
          273829643419465422795*a^10 - 267343387282854879132*a^12 + 
          134837705390448402624*a^14 - 39119790538974640896*a^16 + 
          6029208958451870208*a^18 - 218287989042677760*a^20 - 
          81672176243589120*a^22 + 14065228018417664*a^24 - 
          906139044478976*a^26 + 21207361781760*a^28)*m3^8) - 
      24*(1 - 4*a^2)^10*a1^2*((1 - 4*a^2)^4*(9 - 4*a^2)^2*
         (-5202411329275740 + 34608273977962619*a^2 - 95991440755345716*a^4 + 
          144550187424832882*a^6 - 131652545578916248*a^8 + 
          70285564477046699*a^10 - 18142866043776880*a^12 - 
          462306066244864*a^14 + 1636819553554688*a^16 - 
          443617479250432*a^18 + 53185203941376*a^20 - 2722294104064*a^22 + 
          19345899520*a^24 + 1699676160*a^26) - 16*(1 - 4*a^2)^2*
         (-1461944694308417388 + 9004277503826162559*a^2 - 
          24369489494325959832*a^4 + 41082076802637737578*a^6 - 
          54554274655045628976*a^8 + 65566926725058258015*a^10 - 
          69099856813779244644*a^12 + 54390860324790648848*a^14 - 
          27674091070729486272*a^16 + 7499096100960278016*a^18 - 
          76671601917683712*a^20 - 684937997093560320*a^22 + 
          245225869256720384*a^24 - 43020585036742656*a^26 + 
          4160410174095360*a^28 - 209028293591040*a^30 + 4184426414080*a^32)*
         m3^2 + 96*(-3760893638007799356 + 31818993411877083603*a^2 - 
          125958212983356003828*a^4 + 223275967580323775714*a^6 + 
          110444567172037377384*a^8 - 1423723492021806180285*a^10 + 
          3321604206432253341296*a^12 - 4313243994547136043168*a^14 + 
          3540138616065544846080*a^16 - 1886464057857572463360*a^18 + 
          639160416822001852416*a^20 - 123654759559527579648*a^22 + 
          6781368450330001408*a^24 + 2672296838550061056*a^26 - 
          711554625803649024*a^28 + 77721969098752000*a^30 - 
          4084593774821376*a^32 + 82910367449088*a^34)*m3^4 - 
        768*(-679884275239203204 - 21652758564933527091*a^2 + 
          170159214130704191304*a^4 - 505694912941205982626*a^6 + 
          739016901111427259344*a^8 - 445770758627947438547*a^10 - 
          202179592985531363420*a^12 + 567457067261804245680*a^14 - 
          459314555213767947840*a^16 + 204500712178525831680*a^18 - 
          53498133278480603136*a^20 + 7409696936612683776*a^22 - 
          178540943045853184*a^24 - 105351179109597184*a^26 + 
          16246906559922176*a^28 - 975785650290688*a^30 + 
          21211077672960*a^32)*m3^6 + 256*(69381692067422632356 - 
          208766209394357970021*a^2 - 142476354581209461036*a^4 + 
          1354941519145123716674*a^6 - 2201439399771901398696*a^8 + 
          1492563752958536621643*a^10 - 173630471424123967400*a^12 - 
          415292228151415045200*a^14 + 313295315496953448960*a^16 - 
          108670364274362288640*a^18 + 20264538625859948544*a^20 - 
          1690780183761199104*a^22 - 47956888687345664*a^24 + 
          21685096626978816*a^26 - 1588571486552064*a^28 + 
          37676181880832*a^30)*m3^8) + 16*(1 - 4*a^2)^8*a1^4*
       ((1 - 4*a^2)^4*(9 - 4*a^2)^2*(292599901687745340 - 
          1304526665807735235*a^2 + 1514275286230926064*a^4 + 
          1901916917509495662*a^6 - 7189650684155423424*a^8 + 
          8898101086125286877*a^10 - 6150831335131388724*a^12 + 
          2518632045424362816*a^14 - 504218036942047488*a^16 - 
          31718848393198080*a^18 + 44457738852968448*a^20 - 
          10851391158992896*a^22 + 1259615957483520*a^24 - 
          71361388806144*a^26 + 1568861323264*a^28) - 16*(1 - 4*a^2)^2*
         (45545324627085144012 - 129997243718234956071*a^2 - 
          100110216855173839164*a^4 + 579064752536530828262*a^6 + 
          495745006114941754872*a^8 - 4897411357941794573655*a^10 + 
          10844687816708800313968*a^12 - 13771251512205084162144*a^14 + 
          11379141390930884970240*a^16 - 6247448021755781710080*a^18 + 
          2216166320881854701568*a^20 - 453699503667157745664*a^22 + 
          26733887421888200704*a^24 + 10966135389050830848*a^26 - 
          3115007048225390592*a^28 + 361628994633728000*a^30 - 
          20285077070020608*a^32 + 448139051925504*a^34)*m3^2 + 
        96*(84793970127937995036 - 577442568369153022299*a^2 + 
          3499994051562427831440*a^4 - 15983301683238064617602*a^6 + 
          46297887898484553263872*a^8 - 82132179753735250844027*a^10 + 
          78090601722425976201164*a^12 - 4806936274095867585184*a^14 - 
          87500306526372903256960*a^16 + 118976406169749142300416*a^18 - 
          83849606301432019344384*a^20 + 36076433132920320835584*a^22 - 
          9531484108633829343232*a^24 + 1366129720715198529536*a^26 - 
          34476770197196505088*a^28 - 21594476137152512000*a^30 + 
          3541642213354110976*a^32 - 229352344779751424*a^34 + 
          5577643105714176*a^36)*m3^4 - 768*(88934807071751437476 - 
          627872506566385728069*a^2 + 1755907108393152347388*a^4 + 
          348831136103260346066*a^6 - 14066610153154209399544*a^8 + 
          35507994736582019104235*a^10 - 41049395114591134681280*a^12 + 
          21115594326792076451488*a^14 + 2250109127471380948480*a^16 - 
          10034933290093290336000*a^18 + 6543874391965235871744*a^20 - 
          2238863129212429418496*a^22 + 431626630438260047872*a^24 - 
          38700934364961898496*a^26 - 897413046396256256*a^28 + 
          519843127199006720*a^30 - 42026354480250880*a^32 + 
          1149867552407552*a^34)*m3^6 + 256*(1088607705183427920444 + 
          1136269027862107827741*a^2 - 18025556568796258532568*a^4 + 
          29119887227147672817854*a^6 + 8203317779101116749584*a^8 - 
          65491410249201427256067*a^10 + 72168241937652940604740*a^12 - 
          33090924559472767553872*a^14 + 1273533277733175374784*a^16 + 
          6077229601887790293504*a^18 - 3200471941991705204736*a^20 + 
          794834124316738412544*a^22 - 99390475331886940160*a^24 + 
          3627096127046746112*a^26 + 498117365772582912*a^28 - 
          57840589069090816*a^30 + 1812291125248000*a^32)*m3^8) - 
      256*(a1 - 4*a^2*a1)^6*((1 - 4*a^2)^6*(9 - 4*a^2)^2*
         (-139700844791735724 + 650797330137292799*a^2 - 948249586654464884*
           a^4 - 125849596147330998*a^6 + 1902106295143135080*a^8 - 
          2372627165252882385*a^10 + 1428993280576045440*a^12 - 
          461407540152590400*a^14 + 68198205096422400*a^16 + 
          2048370600890880*a^18 - 2340358847922176*a^20 + 
          344099231154176*a^22 - 21409331675136*a^24 + 493985660928*a^26) - 
        16*(1 - 4*a^2)^4*(-57328537754251564668 + 104311799497586712627*a^2 + 
          601733096685455277240*a^4 - 2519930728508619820126*a^6 + 
          3804999993011274894384*a^8 - 2250677641265748867117*a^10 - 
          860348569815906829220*a^12 + 2483576593604265690960*a^14 - 
          1991528960820343980480*a^16 + 890578977695065505280*a^18 - 
          237665391016857495552*a^20 + 34191536644618887168*a^22 - 
          975634394313359360*a^24 - 498221494229336064*a^26 + 
          82489593324896256*a^28 - 5325339495497728*a^30 + 
          127736374886400*a^32)*m3^2 + 96*(1 - 4*a^2)^2*
         (-146225472473962602252 - 547121135760649123977*a^2 + 
          4037819789168173672524*a^4 - 3731287738420896717062*a^6 - 
          13902652014590582146712*a^8 + 40630573134934105149415*a^10 - 
          46013928554291189806240*a^12 + 22765848734360590035104*a^14 + 
          2879781197392062264320*a^16 - 11206195702593477784320*a^18 + 
          7320544032737998159872*a^20 - 2531840164427742855168*a^22 + 
          495159910758831620096*a^24 - 45472399718790135808*a^26 - 
          925893368655904768*a^28 + 612531887291760640*a^30 - 
          51252427583651840*a^32 + 1433358278066176*a^34)*m3^4 - 
        768*(-77980827565609070004 - 676260686185171035831*a^2 + 
          794729315214034912368*a^4 + 10185450951726373804886*a^6 - 
          28153828345225842949440*a^8 + 10299308947437894062121*a^10 + 
          62399905721901173235548*a^12 - 124615265211194159754528*a^14 + 
          109111923919685526825600*a^16 - 43472540736453683457280*a^18 - 
          3321291132798444481536*a^20 + 12389569954936676499456*a^22 - 
          6225479745981987749888*a^24 + 1570238608762313048064*a^26 - 
          203682248619829493760*a^28 + 8225420222591401984*a^30 + 
          1023517095427571712*a^32 - 130455428369743872*a^34 + 
          4342042486374400*a^36)*m3^6 + 768*(-64687385889095447268 + 
          25550800618191120213*a^2 + 843105926144697385236*a^4 - 
          4513146894276118108018*a^6 + 10947514773709774098520*a^8 - 
          8199817801981137077403*a^10 - 13476586246830515107184*a^12 + 
          33591188395526017686944*a^14 - 28769986133733083155200*a^16 + 
          10541056538233185565440*a^18 + 238911484951397081088*a^20 - 
          1698514471808076300288*a^22 + 655314716316521857024*a^24 - 
          114446643647665733632*a^26 + 8401267326352097280*a^28 + 
          112258954966335488*a^30 - 51414178249834496*a^32 + 
          2140134237536256*a^34)*m3^8) + 768*(1 - 4*a^2)^4*a1^8*
       ((1 - 4*a^2)^6*(9 - 4*a^2)^2*(-1221842298902534028 - 
          146307902700571513*a^2 + 22081945305278272800*a^4 - 
          60784754690341874454*a^6 + 61880397255021865120*a^8 - 
          5225630334048824025*a^10 - 44549623722237456780*a^12 + 
          42796901597585188800*a^14 - 18636798866585184000*a^16 + 
          4107777934521807360*a^18 - 339376931929106432*a^20 - 
          33190801318428672*a^22 + 9316664384225280*a^24 - 
          703705865322496*a^26 + 18010153943040*a^28) - 
        16*(1 - 4*a^2)^4*(-185850403978847489244 - 3050311716686623159269*
           a^2 + 15441648060534242192028*a^4 - 9316247853823761313774*a^6 - 
          73412471363064022308664*a^8 + 200521351415057061307595*a^10 - 
          229821336881578470891680*a^12 + 117569367565259714617888*a^14 + 
          9787165432478096604160*a^16 - 51768360793882388555520*a^18 + 
          33578115442812262170624*a^20 - 11293949238541488439296*a^22 + 
          2123043029618219548672*a^24 - 183577052562119131136*a^26 - 
          4790274660516233216*a^28 + 2473267701009612800*a^30 - 
          195062516080967680*a^32 + 5118262312435712*a^34)*m3^2 + 
        96*(1 - 4*a^2)^2*(296131323837983653908 - 13877031524585461171137*
           a^2 - 6444383526506890260864*a^4 + 314479871455009233546778*a^6 - 
          837909926862231897145632*a^8 + 454305577671622242429855*a^10 + 
          1452221418584751563464180*a^12 - 3120445882331075838525408*a^14 + 
          2707112566737360086371200*a^16 - 1048989746784618334903040*a^18 - 
          58319214791314491859968*a^20 + 252165264411402782687232*a^22 - 
          119734104125179953872896*a^24 + 28287914857786374684672*a^26 - 
          3405926396655681404928*a^28 + 116455277803266375680*a^30 + 
          17671476772601856000*a^32 - 2008611820910149632*a^34 + 
          61371500724224000*a^36)*m3^4 - 768*(1015826363036670133548 - 
          4913494506210808415871*a^2 - 112687064776425983252580*a^4 + 
          445616257260991763330438*a^6 + 388874409885544562496840*a^8 - 
          4228189730994322665051951*a^10 + 7329305432247927367864808*a^12 - 
          2874169572619023279983568*a^14 - 6211071408391704324278016*a^16 + 
          9821471213017036074060032*a^18 - 6165520405809948372953088*a^20 + 
          1609411212782788857901056*a^22 + 206236519910936028774400*a^24 - 
          281485970020720688037888*a^26 + 88179145513398097674240*a^28 - 
          13290673385625730678784*a^30 + 826558743346761695232*a^32 + 
          21001727723068981248*a^34 - 5326781166475280384*a^36 + 
          194473991275020288*a^38)*m3^6 + 768*(3943159720917358417020 + 
          69532613986413149975085*a^2 + 80614039472089376007792*a^4 - 
          974757719351313435891922*a^6 + 662577094993879684096320*a^8 + 
          2923532550519129017799565*a^10 - 5513156490480117091284980*a^12 + 
          2568889960453190926847328*a^14 + 2007401022093192939485312*a^16 - 
          3033587127677552586297600*a^18 + 1488874233988777536168960*a^20 - 
          259119118454035261931520*a^22 - 54293048652002203860992*a^24 + 
          35696355652841548480512*a^26 - 7123419315090529976320*a^28 + 
          609031872289628487680*a^30 - 6979922026467164160*a^32 - 
          2133052722016944128*a^34 + 98793710627586048*a^36)*m3^8) - 
      55296*(1 - 4*a^2)^2*a1^10*((1 - 4*a^2)^8*(9 - 4*a^2)^2*
         (121806644242701636 - 243515663387317901*a^2 - 595951623638175540*
           a^4 + 2207835467933060802*a^6 - 2253325685597654680*a^8 + 
          515029453952855715*a^10 + 600646852802660400*a^12 - 
          491626343180415360*a^14 + 152470381327338240*a^16 - 
          20870516784867840*a^18 + 453812757991424*a^20 + 
          191229618487296*a^22 - 19281481236480*a^24 + 550658572288*a^26) - 
        16*(1 - 4*a^2)^6*(74075326358954927796 + 130165231556177162775*a^2 - 
          1481801032650794287032*a^4 + 2288933606679250898170*a^6 + 
          1057447280945020241936*a^8 - 6289494888286577172105*a^10 + 
          7047780853986122864540*a^12 - 3348484119654303647600*a^14 + 
          160131119739847479360*a^16 + 615389339675307148800*a^18 - 
          326286624728485718016*a^20 + 79970876914008268800*a^22 - 
          9753158023562887168*a^24 + 335194140282388480*a^26 + 
          49530605302185984*a^28 - 5511132159672320*a^30 + 
          161701009817600*a^32)*m3^2 + 96*(1 - 4*a^2)^4*
         (325070490128019336036 + 2718291457292980393611*a^2 - 
          7183488692828673880308*a^4 - 16584473226850757472334*a^6 + 
          65644038550354908703336*a^8 - 57224553281111586645765*a^10 - 
          28145544375990501213680*a^12 + 86454110503493182736864*a^14 - 
          64970321101265189779200*a^16 + 19938441749854238526720*a^18 + 
          1027630907815595679744*a^20 - 2814657272827112964096*a^22 + 
          936091497660721266688*a^24 - 143668521663354044416*a^26 + 
          8934828154310098944*a^28 + 229464252046376960*a^30 - 
          56256086209986560*a^32 + 1970045982867456*a^34)*m3^4 - 
        768*(1 - 4*a^2)^2*(353297466602219314908 + 5979471686078383523637*
           a^2 + 6201080625517232678784*a^4 - 80919652078432277137634*a^6 + 
          57495817810066893175200*a^8 + 231240877785397227988053*a^10 - 
          436534525005322492975748*a^12 + 202025776851584377580640*a^14 + 
          153175640444861685648000*a^16 - 228577906996214230227200*a^18 + 
          109972913320792674726912*a^20 - 18495537504898322644992*a^22 - 
          4049541747264851083264*a^24 + 2544780521820285763584*a^26 - 
          494716764922203340800*a^28 + 40973273770263314432*a^30 - 
          375321038382170112*a^32 - 144586887942635520*a^34 + 
          6289775258501120*a^36)*m3^6 + 256*(2851043673163182016068 + 
          78208087367092731553107*a^2 + 384477526151247098977380*a^4 - 
          853857058619800116856590*a^6 - 2976010168025333881467080*a^8 + 
          7405016803462319990372483*a^10 + 257593543415375015342088*a^12 - 
          13840177889149855583463088*a^14 + 13785929116628497727164672*a^16 - 
          2402962928539838853377280*a^18 - 4292157737896259569010688*a^20 + 
          3328529190716643290370048*a^22 - 955040579106615182622720*a^24 + 
          42737336864867985981440*a^26 + 44563707870359089315840*a^28 - 
          12031240540968308441088*a^30 + 1240545472480125386752*a^32 - 
          34399606145686700032*a^34 - 2680090553915277312*a^36 + 
          153878041460736000*a^38)*m3^8) + 28672*a1^12*
       ((1 - 4*a^2)^8*(9 - 4*a^2)^2*(2050620754611158172 + 
          4706747821597024069*a^2 - 33833512966713288688*a^4 + 
          28742561410364889630*a^6 + 52621998176247699200*a^8 - 
          103846399073139863195*a^10 + 58439278434227684940*a^12 - 
          2502226140832574400*a^14 - 10290178953247499520*a^16 + 
          4450896672032540160*a^18 - 773282891914319872*a^20 + 
          45490817293828096*a^22 + 2831026701139968*a^24 - 
          457243992719360*a^26 + 14695812300800*a^28) - 
        48*(1 - 4*a^2)^6*(287872903808173066212 + 2326313991877098748779*
           a^2 - 6277719726159534381012*a^4 - 13570527495261203817998*a^6 + 
          54702388075488525445928*a^8 - 47878214554955483256741*a^10 - 
          22199525715587498882128*a^12 + 69304782089347582676320*a^14 - 
          51578848639122579360000*a^16 + 15584227708698892227840*a^18 + 
          846696280277453856768*a^20 - 2169918452164943069184*a^22 + 
          708747752806829391872*a^24 - 106794926618922647552*a^26 + 
          6458243085644070912*a^28 + 180646651044560896*a^30 - 
          40874619858583552*a^32 + 1382877379952640*a^34)*m3^2 + 
        288*(1 - 4*a^2)^4*(1014981663247988263380 + 17013863951664109496655*
           a^2 + 17144164591702622630544*a^4 - 228260082667919011315654*a^6 + 
          163951292565301994495040*a^8 + 644171771564982627146095*a^10 - 
          1216406765284660734544700*a^12 + 561920979449521866352416*a^14 + 
          422537494388147541140864*a^16 - 628299252476194189843200*a^18 + 
          300558856779928408673280*a^20 - 50036066578815535104000*a^22 - 
          11098791540228756537344*a^24 + 6881792685669152784384*a^26 - 
          1327034504720098263040*a^28 + 108786150230951198720*a^30 - 
          914078839791943680*a^32 - 384832973796540416*a^34 + 
          16387812051910656*a^36)*m3^4 - 768*(1 - 4*a^2)^2*
         (2851043673163182016068 + 78208087367092731553107*a^2 + 
          384477526151247098977380*a^4 - 853857058619800116856590*a^6 - 
          2976010168025333881467080*a^8 + 7405016803462319990372483*a^10 + 
          257593543415375015342088*a^12 - 13840177889149855583463088*a^14 + 
          13785929116628497727164672*a^16 - 2402962928539838853377280*a^18 - 
          4292157737896259569010688*a^20 + 3328529190716643290370048*a^22 - 
          955040579106615182622720*a^24 + 42737336864867985981440*a^26 + 
          44563707870359089315840*a^28 - 12031240540968308441088*a^30 + 
          1240545472480125386752*a^32 - 34399606145686700032*a^34 - 
          2680090553915277312*a^36 + 153878041460736000*a^38)*m3^6 + 
        256*(20620069532776320191388 + 826214981822063420250213*a^2 + 
          7801638045681040919270712*a^4 + 7510052024481296434003022*a^6 - 
          82657414553198200791987600*a^8 - 6852854424566480422405947*a^10 + 
          328258227699620128886076724*a^12 - 310575111764171939322876464*
           a^14 - 199646058936905652045295296*a^16 + 
          479978296906071505841654016*a^18 - 252639969228852519940013056*
           a^20 - 20151407210792900932988928*a^22 + 
          74909420290687929156517888*a^24 - 31666990865456722252726272*a^26 + 
          4605208249854323498680320*a^28 + 476114829118966477094912*a^30 - 
          258445505827474751094784*a^32 + 33445146479982431698944*a^34 - 
          1393126128841018834944*a^36 - 42242076652649578496*a^38 + 
          3710594718942363648*a^40)*m3^8)) - 
    32*a0^2*((1 - 4*a^2)^14*(9 - 4*a^2)^2*((9 - 40*a^2 + 16*a^4)^2*
         (-2184795770452 + 11775740788961*a^2 - 35137651955044*a^4 + 
          55676649997958*a^6 - 56117057300920*a^8 + 37182642948785*a^10 - 
          16060510502296*a^12 + 4404162148592*a^14 - 738993048832*a^16 + 
          71735295744*a^18 - 3637549056*a^20 + 73666560*a^22) - 
        16*(-885566919708036 + 6462326345423149*a^2 - 18861080980224432*a^4 + 
          24568468698263438*a^6 - 3896338642842752*a^8 - 37972075789091507*
           a^10 + 65096128105445740*a^12 - 56978883420202688*a^14 + 
          30968400665526016*a^16 - 10928254226307584*a^18 + 
          2506254269933568*a^20 - 364331969921024*a^22 + 
          31802879836160*a^24 - 1497144950784*a^26 + 28840820736*a^28)*m3^2 + 
        96*(2533139978373900 - 16977635111200567*a^2 + 49140843497945508*
           a^4 - 80041815506442266*a^6 + 76488926713028024*a^8 - 
          40254191176670887*a^10 + 6037069739809040*a^12 + 
          6093852875522432*a^14 - 4470408349951744*a^16 + 
          1423068863791616*a^18 - 251115418963968*a^20 + 
          24899899031552*a^22 - 1281640693760*a^24 + 26348421120*a^26)*m3^4 - 
        768*(-610069037153868 + 4103069660776471*a^2 - 11451908781308136*
           a^4 + 17072562957994202*a^6 - 15067172742775568*a^8 + 
          7677161438579959*a^10 - 1886978578487060*a^12 - 
          35500473625424*a^14 + 148562350072768*a^16 - 39010351745792*a^18 + 
          4673954939904*a^20 - 269466300416*a^22 + 5973032960*a^24)*m3^6 + 
        256*(606963192980652 - 4119019390849631*a^2 + 11920034853266812*a^4 - 
          18315784005835514*a^6 + 14532529843096456*a^8 - 
          5962336759079183*a^10 + 1112115228064840*a^12 + 
          2465532051568*a^14 - 37406958592256*a^16 + 6224670125824*a^18 - 
          415512213504*a^20 + 10018983936*a^22)*m3^8) - 
      4*(1 - 4*a^2)^12*a1^2*((9 - 40*a^2 + 16*a^4)^2*(2914313132445228 - 
          20574010190089615*a^2 + 66101250630893376*a^4 - 
          124899744799096730*a^6 + 144116447257577120*a^8 - 
          113271533643514543*a^10 + 67364676447740300*a^12 - 
          34184672799278272*a^14 + 15878981962521344*a^16 - 
          6134934302757376*a^18 + 1680331441367040*a^20 - 
          292489829662720*a^22 + 29854187585536*a^24 - 1600092831744*a^26 + 
          34157101056*a^28) - 16*(635320607233158396 - 8406714251457990531*
           a^2 + 51207272902416602916*a^4 - 182722717721608169474*a^6 + 
          421141360398322350264*a^8 - 654740032890402087219*a^10 + 
          688786660166767876992*a^12 - 473973456382954873504*a^14 + 
          182440695872109006336*a^16 - 769978995342252288*a^18 - 
          43805323023340240896*a^20 + 27548355129424625664*a^22 - 
          9376929640756805632*a^24 + 1997698598869598208*a^26 - 
          269856523960713216*a^28 + 22179408557113344*a^30 - 
          998999494492160*a^32 + 18646617292800*a^34)*m3^2 + 
        96*(535472642659650444 + 4572476760445876953*a^2 - 
          62293505278605344280*a^4 + 269630506881616322150*a^6 - 
          637712967589743192816*a^8 + 945674348387373563577*a^10 - 
          929557526724667603500*a^12 + 612035193295581125872*a^14 - 
          261058307615097761088*a^16 + 62847759612281731584*a^18 - 
          2351495260628465664*a^20 - 3704649822630715392*a^22 + 
          1293589166225195008*a^24 - 216426455608000512*a^26 + 
          20037742874591232*a^28 - 971452141535232*a^30 + 
          19011064561664*a^32)*m3^4 - 768*(-2333444941400913612 + 
          12307275627288331527*a^2 - 20190097314344643372*a^4 - 
          9177207208753234742*a^6 + 85262678207136905432*a^8 - 
          149351282094943140297*a^10 + 141833926787587240296*a^12 - 
          82735339820108088912*a^14 + 29978850041844715008*a^16 - 
          6193153640318820864*a^18 + 412127926487642112*a^20 + 
          121733362291433472*a^22 - 35343508823474176*a^24 + 
          4006448357638144*a^26 - 216640022642688*a^28 + 4534721052672*a^30)*
         m3^6 + 256*(10863849888579084588 - 61835561584619203791*a^2 + 
          135118653776608315680*a^4 - 123332113237448284570*a^6 - 
          6859519575550900256*a^8 + 118104820443281845905*a^10 - 
          115891312309711383444*a^12 + 57539764100566367808*a^14 - 
          16337665713297514752*a^16 + 2452865146112564736*a^18 - 
          82426828574496768*a^20 - 32953977312952320*a^22 + 
          5489686826647552*a^24 - 344320446496768*a^26 + 7805986406400*a^28)*
         m3^8) + 48*(1 - 4*a^2)^10*a1^4*((1 - 4*a^2)^4*(9 - 4*a^2)^2*
         (-5202411329275740 + 34608273977962619*a^2 - 95991440755345716*a^4 + 
          144550187424832882*a^6 - 131652545578916248*a^8 + 
          70285564477046699*a^10 - 18142866043776880*a^12 - 
          462306066244864*a^14 + 1636819553554688*a^16 - 
          443617479250432*a^18 + 53185203941376*a^20 - 2722294104064*a^22 + 
          19345899520*a^24 + 1699676160*a^26) - 16*(1 - 4*a^2)^2*
         (-1461944694308417388 + 9004277503826162559*a^2 - 
          24369489494325959832*a^4 + 41082076802637737578*a^6 - 
          54554274655045628976*a^8 + 65566926725058258015*a^10 - 
          69099856813779244644*a^12 + 54390860324790648848*a^14 - 
          27674091070729486272*a^16 + 7499096100960278016*a^18 - 
          76671601917683712*a^20 - 684937997093560320*a^22 + 
          245225869256720384*a^24 - 43020585036742656*a^26 + 
          4160410174095360*a^28 - 209028293591040*a^30 + 4184426414080*a^32)*
         m3^2 + 96*(-3760893638007799356 + 31818993411877083603*a^2 - 
          125958212983356003828*a^4 + 223275967580323775714*a^6 + 
          110444567172037377384*a^8 - 1423723492021806180285*a^10 + 
          3321604206432253341296*a^12 - 4313243994547136043168*a^14 + 
          3540138616065544846080*a^16 - 1886464057857572463360*a^18 + 
          639160416822001852416*a^20 - 123654759559527579648*a^22 + 
          6781368450330001408*a^24 + 2672296838550061056*a^26 - 
          711554625803649024*a^28 + 77721969098752000*a^30 - 
          4084593774821376*a^32 + 82910367449088*a^34)*m3^4 - 
        768*(-679884275239203204 - 21652758564933527091*a^2 + 
          170159214130704191304*a^4 - 505694912941205982626*a^6 + 
          739016901111427259344*a^8 - 445770758627947438547*a^10 - 
          202179592985531363420*a^12 + 567457067261804245680*a^14 - 
          459314555213767947840*a^16 + 204500712178525831680*a^18 - 
          53498133278480603136*a^20 + 7409696936612683776*a^22 - 
          178540943045853184*a^24 - 105351179109597184*a^26 + 
          16246906559922176*a^28 - 975785650290688*a^30 + 
          21211077672960*a^32)*m3^6 + 256*(69381692067422632356 - 
          208766209394357970021*a^2 - 142476354581209461036*a^4 + 
          1354941519145123716674*a^6 - 2201439399771901398696*a^8 + 
          1492563752958536621643*a^10 - 173630471424123967400*a^12 - 
          415292228151415045200*a^14 + 313295315496953448960*a^16 - 
          108670364274362288640*a^18 + 20264538625859948544*a^20 - 
          1690780183761199104*a^22 - 47956888687345664*a^24 + 
          21685096626978816*a^26 - 1588571486552064*a^28 + 
          37676181880832*a^30)*m3^8) + 64*(1 - 4*a^2)^8*a1^6*
       ((1 - 4*a^2)^4*(9 - 4*a^2)^2*(78146173984484916 - 148421670293689833*
           a^2 - 1229184524478043952*a^4 + 6283145516484281994*a^6 - 
          13339091915269796928*a^8 + 15948374025345068279*a^10 - 
          11356217234357500188*a^12 + 4688169794451490752*a^14 - 
          924758106671905536*a^16 - 40508661874060800*a^18 + 
          65209264222402560*a^20 - 14945510443270144*a^22 + 
          1625731033006080*a^24 - 86828842549248*a^26 + 1814670082048*a^28) - 
        16*(1 - 4*a^2)^2*(-10954875131726644764 + 311201987416512357483*a^2 - 
          1909781803150220698164*a^4 + 5051252668558844664050*a^6 - 
          5634220076156762839320*a^8 - 1997811997507795440165*a^10 + 
          14820290700705540212560*a^12 - 21703690599437734290720*a^14 + 
          17815081183368503727360*a^16 - 9260373348823143310080*a^18 + 
          3063711718832089964544*a^20 - 583009520682431397888*a^22 + 
          31037590830406303744*a^24 + 12953418021669765120*a^26 - 
          3476956812206407680*a^28 + 388657733036933120*a^30 - 
          21185269365473280*a^32 + 457795782574080*a^34)*m3^2 + 
        96*(-81839744664215292972 + 986091666340825777743*a^2 - 
          2516096672410328745552*a^4 - 7053130547246622132038*a^6 + 
          49523592544745696277760*a^8 - 108963279619893126508049*a^10 + 
          112587683158033902176228*a^12 - 27418225032578198049760*a^14 - 
          73016106427473818573440*a^16 + 105244676354389824951552*a^18 - 
          73413634499489744753664*a^20 + 31206227533949066330112*a^22 - 
          8188943509770283712512*a^24 + 1171770967616003833856*a^26 - 
          29842179324503130112*a^28 - 18641646907283210240*a^30 + 
          3098836769274068992*a^32 - 204051917544882176*a^34 + 
          5052450075574272*a^36)*m3^4 - 768*(-68773229184014611092 - 
          27054179434127650095*a^2 + 772655769413298466164*a^4 - 
          293290722113757097930*a^6 - 4806597549427270084072*a^8 + 
          11988310819866787188065*a^10 - 13228696242096451772480*a^12 + 
          6179634422516491702240*a^14 + 2251143213833164280320*a^16 - 
          5262354060921860271360*a^18 + 3575523461577933914112*a^20 - 
          1322095169608633466880*a^22 + 276843640021542240256*a^24 - 
          27464493796149493760*a^26 - 388292862392926208*a^28 + 
          368113520507617280*a^30 - 32386582577152000*a^32 + 
          946150509117440*a^34)*m3^6 + 256*(-367258902424370826444 + 
          183475340361068008887*a^2 + 3443536711428856908408*a^4 - 
          7384238472999431291782*a^6 + 5743236082376612685616*a^8 - 
          3939030568668878086569*a^10 + 5938881837948696609100*a^12 - 
          4840586018376672381424*a^14 + 290601075928081843008*a^16 + 
          1905777329689914336768*a^18 - 1283453664819339233280*a^20 + 
          386603974159011422208*a^22 - 57418245408783171584*a^24 + 
          2844906569619144704*a^26 + 268729189106712576*a^28 - 
          39321714574753792*a^30 + 1389380082073600*a^32)*m3^8) - 
      256*(1 - 4*a^2)^6*a1^8*((1 - 4*a^2)^6*(9 - 4*a^2)^2*
         (-414246828831361956 + 1880594190934319621*a^2 - 
          2408079951421360316*a^4 - 1814191773126505842*a^6 + 
          8520553761765801720*a^8 - 10440082452536399595*a^10 + 
          6537630136050069120*a^12 - 2218557375959643840*a^14 + 
          346488314761528320*a^16 + 8904542616184320*a^18 - 
          12210870229336064*a^20 + 1855728403103744*a^22 - 
          118054773325824*a^24 + 2764386926592*a^26) - 
        16*(1 - 4*a^2)^4*(-144319429771379767188 - 65482827568927950591*a^2 + 
          3845313655315573038696*a^4 - 13099837843019119853098*a^6 + 
          19222067439428407744272*a^8 - 10809668510773697127711*a^10 - 
          6540199892546380326860*a^12 + 15995844733524514888560*a^14 - 
          12902101940006786537280*a^16 + 5859427954130554391040*a^18 - 
          1583995085765832701952*a^20 + 229836421046306267136*a^22 - 
          6639797087082807296*a^24 - 3339175931288420352*a^26 + 
          550641052600762368*a^28 - 35192056377769984*a^30 + 
          829737916170240*a^32)*m3^2 + 480*(1 - 4*a^2)^2*
         (-24844578934409677044 - 1006323515778813386103*a^2 + 
          4596845244031739375028*a^4 - 1655369869646795266810*a^6 - 
          26738337021514843608424*a^8 + 70147629010449754690073*a^10 - 
          80399109068817683504480*a^12 + 41170302751393712070496*a^14 + 
          4212871234051581635584*a^16 - 19435632435202257505536*a^18 + 
          12702143512460341788672*a^20 - 4325876443348289175552*a^22 + 
          824497989973884534784*a^24 - 72550891695429976064*a^26 - 
          1786405446767083520*a^28 + 975849557489352704*a^30 - 
          77867439987097600*a^32 + 2069382972833792*a^34)*m3^4 - 
        768*(358660128174812212356 - 5728281093079211184237*a^2 - 
          8319153361213357218864*a^4 + 160364237437454639805266*a^6 - 
          412164189794891093135808*a^8 + 205888843410483884291379*a^10 + 
          781462888808896032605492*a^12 - 1656746988946610649804384*a^14 + 
          1445035753685074520419200*a^16 - 564348866471059698753280*a^18 - 
          31462300808742399353856*a^20 + 137460656341184496648192*a^22 - 
          65637288589877167456256*a^24 + 15573871737910281437184*a^26 - 
          1880507153011193413632*a^28 + 64367062827302649856*a^30 + 
          9764474831260090368*a^32 - 1107140066175614976*a^34 + 
          33723856715776000*a^36)*m3^6 + 768*(2108921072798098187892 + 
          18687164336871363350871*a^2 - 47692440030842182892388*a^4 - 
          122103660644917984868038*a^6 + 470461648925037525862984*a^8 - 
          407625169845587277286137*a^10 - 218025964465191536378576*a^12 + 
          655211821901358714471392*a^14 - 498940747514179884345600*a^16 + 
          156296991284290694519040*a^18 + 7490304697073822097408*a^20 - 
          22454891032743773454336*a^22 + 7635926171404200706048*a^24 - 
          1197699343894378381312*a^26 + 76869746664208859136*a^28 + 
          1781950073255493632*a^30 - 481239493618171904*a^32 + 
          17483421752229888*a^34)*m3^8) + 3072*(1 - 4*a^2)^4*a1^10*
       ((1 - 4*a^2)^6*(9 - 4*a^2)^2*(-163061656046295948 - 
          1069599479193148025*a^2 + 9479474777730746400*a^4 - 
          23792242263597248790*a^6 + 24227654022374771360*a^8 - 
          818321176070567385*a^10 - 21419937697193996940*a^12 + 
          20923472748622280640*a^14 - 9343058773227759360*a^16 + 
          2104030158960407040*a^18 - 177825612947433472*a^20 - 
          16948701661839360*a^22 + 4849382958366720*a^24 - 
          367622392709120*a^26 + 9404700426240*a^28) - 
        16*(1 - 4*a^2)^4*(57165976029182328612 - 1627138594820960499429*a^2 + 
          6349559667903101195676*a^4 - 988145410656138117614*a^6 - 
          42277612991753545942328*a^8 + 108758197977245349662155*a^10 - 
          125150395280680148609440*a^12 + 64780063779217979997728*a^14 + 
          5684936859920135736320*a^16 - 29421544679245733963520*a^18 + 
          19180348727788766773248*a^20 - 6468948364745762881536*a^22 + 
          1215711671201522253824*a^24 - 104616588308657668096*a^26 - 
          2804359070463557632*a^28 + 1407149177873367040*a^30 - 
          109686478371553280*a^32 + 2837704471478272*a^34)*m3^2 + 
        480*(1 - 4*a^2)^2*(127873485771385809924 - 1268197267270908536973*
           a^2 - 2495777028298055922816*a^4 + 38645838476755624600786*a^6 - 
          98768924789307493858464*a^8 + 51485861651078893460307*a^10 + 
          181521714828440264611684*a^12 - 388848674199686202988128*a^14 + 
          338794098367719876105600*a^16 - 131822198281825627692800*a^18 - 
          6935260912891359335424*a^20 + 31242891992161727397888*a^22 - 
          14768511228462387625984*a^24 + 3459999007202024423424*a^26 - 
          411211398984910503936*a^28 + 13498496570535968768*a^30 + 
          2150685664792805376*a^32 - 237303429460918272*a^34 + 
          7061562762199040*a^36)*m3^4 - 768*(983334448914580433196 - 
          700152814196979990399*a^2 - 79486274977183295016804*a^4 + 
          291625890570117520349062*a^6 + 277896494648874159852360*a^8 - 
          2880186186151415675001903*a^10 + 5017754283278179228466920*a^12 - 
          2024372443291088321322960*a^14 - 4138850878026481675478784*a^16 + 
          6579414511281487248132352*a^18 - 4108316178869016912193536*a^20 + 
          1061032714866116022841344*a^22 + 136996370074972379807744*a^24 - 
          182697794487783173455872*a^26 + 56361621816358058065920*a^28 - 
          8346003895355784036352*a^30 + 503868421548665733120*a^32 + 
          14096617788785295360*a^34 - 3263414826629595136*a^36 + 
          114544563997114368*a^38)*m3^6 + 768*(3224587935978643515516 + 
          54739796281276492786989*a^2 + 57268802914504169514864*a^4 - 
          742775742273268314335954*a^6 + 525998521155500723607360*a^8 + 
          2130718761859784108710541*a^10 - 4022007534779209181164276*a^12 + 
          1862388342769490664615264*a^14 + 1415570190950192686635136*a^16 - 
          2114635631478376572883200*a^18 + 1019116103069583688049664*a^20 - 
          171910383479964336635904*a^22 - 37495709426949456461824*a^24 + 
          23655573576174276378624*a^26 - 4609566674346341826560*a^28 + 
          382893135012208574464*a^30 - 3589773620794097664*a^32 - 
          1350209681515085824*a^34 + 59089491050102784*a^36)*m3^8) - 
      61440*(1 - 4*a^2)^2*a1^12*((1 - 4*a^2)^8*(9 - 4*a^2)^2*
         (121806644242701636 - 243515663387317901*a^2 - 595951623638175540*
           a^4 + 2207835467933060802*a^6 - 2253325685597654680*a^8 + 
          515029453952855715*a^10 + 600646852802660400*a^12 - 
          491626343180415360*a^14 + 152470381327338240*a^16 - 
          20870516784867840*a^18 + 453812757991424*a^20 + 
          191229618487296*a^22 - 19281481236480*a^24 + 550658572288*a^26) - 
        16*(1 - 4*a^2)^6*(74075326358954927796 + 130165231556177162775*a^2 - 
          1481801032650794287032*a^4 + 2288933606679250898170*a^6 + 
          1057447280945020241936*a^8 - 6289494888286577172105*a^10 + 
          7047780853986122864540*a^12 - 3348484119654303647600*a^14 + 
          160131119739847479360*a^16 + 615389339675307148800*a^18 - 
          326286624728485718016*a^20 + 79970876914008268800*a^22 - 
          9753158023562887168*a^24 + 335194140282388480*a^26 + 
          49530605302185984*a^28 - 5511132159672320*a^30 + 
          161701009817600*a^32)*m3^2 + 96*(1 - 4*a^2)^4*
         (325070490128019336036 + 2718291457292980393611*a^2 - 
          7183488692828673880308*a^4 - 16584473226850757472334*a^6 + 
          65644038550354908703336*a^8 - 57224553281111586645765*a^10 - 
          28145544375990501213680*a^12 + 86454110503493182736864*a^14 - 
          64970321101265189779200*a^16 + 19938441749854238526720*a^18 + 
          1027630907815595679744*a^20 - 2814657272827112964096*a^22 + 
          936091497660721266688*a^24 - 143668521663354044416*a^26 + 
          8934828154310098944*a^28 + 229464252046376960*a^30 - 
          56256086209986560*a^32 + 1970045982867456*a^34)*m3^4 - 
        768*(1 - 4*a^2)^2*(353297466602219314908 + 5979471686078383523637*
           a^2 + 6201080625517232678784*a^4 - 80919652078432277137634*a^6 + 
          57495817810066893175200*a^8 + 231240877785397227988053*a^10 - 
          436534525005322492975748*a^12 + 202025776851584377580640*a^14 + 
          153175640444861685648000*a^16 - 228577906996214230227200*a^18 + 
          109972913320792674726912*a^20 - 18495537504898322644992*a^22 - 
          4049541747264851083264*a^24 + 2544780521820285763584*a^26 - 
          494716764922203340800*a^28 + 40973273770263314432*a^30 - 
          375321038382170112*a^32 - 144586887942635520*a^34 + 
          6289775258501120*a^36)*m3^6 + 256*(2851043673163182016068 + 
          78208087367092731553107*a^2 + 384477526151247098977380*a^4 - 
          853857058619800116856590*a^6 - 2976010168025333881467080*a^8 + 
          7405016803462319990372483*a^10 + 257593543415375015342088*a^12 - 
          13840177889149855583463088*a^14 + 13785929116628497727164672*a^16 - 
          2402962928539838853377280*a^18 - 4292157737896259569010688*a^20 + 
          3328529190716643290370048*a^22 - 955040579106615182622720*a^24 + 
          42737336864867985981440*a^26 + 44563707870359089315840*a^28 - 
          12031240540968308441088*a^30 + 1240545472480125386752*a^32 - 
          34399606145686700032*a^34 - 2680090553915277312*a^36 + 
          153878041460736000*a^38)*m3^8) + 16384*a1^14*
       ((1 - 4*a^2)^8*(9 - 4*a^2)^2*(2050620754611158172 + 
          4706747821597024069*a^2 - 33833512966713288688*a^4 + 
          28742561410364889630*a^6 + 52621998176247699200*a^8 - 
          103846399073139863195*a^10 + 58439278434227684940*a^12 - 
          2502226140832574400*a^14 - 10290178953247499520*a^16 + 
          4450896672032540160*a^18 - 773282891914319872*a^20 + 
          45490817293828096*a^22 + 2831026701139968*a^24 - 
          457243992719360*a^26 + 14695812300800*a^28) - 
        48*(1 - 4*a^2)^6*(287872903808173066212 + 2326313991877098748779*
           a^2 - 6277719726159534381012*a^4 - 13570527495261203817998*a^6 + 
          54702388075488525445928*a^8 - 47878214554955483256741*a^10 - 
          22199525715587498882128*a^12 + 69304782089347582676320*a^14 - 
          51578848639122579360000*a^16 + 15584227708698892227840*a^18 + 
          846696280277453856768*a^20 - 2169918452164943069184*a^22 + 
          708747752806829391872*a^24 - 106794926618922647552*a^26 + 
          6458243085644070912*a^28 + 180646651044560896*a^30 - 
          40874619858583552*a^32 + 1382877379952640*a^34)*m3^2 + 
        288*(1 - 4*a^2)^4*(1014981663247988263380 + 17013863951664109496655*
           a^2 + 17144164591702622630544*a^4 - 228260082667919011315654*a^6 + 
          163951292565301994495040*a^8 + 644171771564982627146095*a^10 - 
          1216406765284660734544700*a^12 + 561920979449521866352416*a^14 + 
          422537494388147541140864*a^16 - 628299252476194189843200*a^18 + 
          300558856779928408673280*a^20 - 50036066578815535104000*a^22 - 
          11098791540228756537344*a^24 + 6881792685669152784384*a^26 - 
          1327034504720098263040*a^28 + 108786150230951198720*a^30 - 
          914078839791943680*a^32 - 384832973796540416*a^34 + 
          16387812051910656*a^36)*m3^4 - 768*(1 - 4*a^2)^2*
         (2851043673163182016068 + 78208087367092731553107*a^2 + 
          384477526151247098977380*a^4 - 853857058619800116856590*a^6 - 
          2976010168025333881467080*a^8 + 7405016803462319990372483*a^10 + 
          257593543415375015342088*a^12 - 13840177889149855583463088*a^14 + 
          13785929116628497727164672*a^16 - 2402962928539838853377280*a^18 - 
          4292157737896259569010688*a^20 + 3328529190716643290370048*a^22 - 
          955040579106615182622720*a^24 + 42737336864867985981440*a^26 + 
          44563707870359089315840*a^28 - 12031240540968308441088*a^30 + 
          1240545472480125386752*a^32 - 34399606145686700032*a^34 - 
          2680090553915277312*a^36 + 153878041460736000*a^38)*m3^6 + 
        256*(20620069532776320191388 + 826214981822063420250213*a^2 + 
          7801638045681040919270712*a^4 + 7510052024481296434003022*a^6 - 
          82657414553198200791987600*a^8 - 6852854424566480422405947*a^10 + 
          328258227699620128886076724*a^12 - 310575111764171939322876464*
           a^14 - 199646058936905652045295296*a^16 + 
          479978296906071505841654016*a^18 - 252639969228852519940013056*
           a^20 - 20151407210792900932988928*a^22 + 
          74909420290687929156517888*a^24 - 31666990865456722252726272*a^26 + 
          4605208249854323498680320*a^28 + 476114829118966477094912*a^30 - 
          258445505827474751094784*a^32 + 33445146479982431698944*a^34 - 
          1393126128841018834944*a^36 - 42242076652649578496*a^38 + 
          3710594718942363648*a^40)*m3^8))))/(154618822656*(-4 + a^2)^3*
   (-1 + a^2)^7*(-9 + 4*a^2)^5*(-1 + 4*a^2)^17*(-14288400 + 6638769*a^2 - 
    1178245*a^4 + 100092*a^6 - 4080*a^8 + 64*a^10))

